The two-loop coefficient functions for double deeply virtual Compton scattering

Making use of conformal symmetry of large-$n_f$ QCD in $d=4-2\epsilon$ dimensions at the Wilson-Fischer fixed point, we calculate the two-loop coefficient functions in the operator product expansion of two electromagnetic currents in general kinematics with two different photon virtualities. This result is necessary for the description of the double deeply virtual Compton scattering to the next-to-next-to-leading order accuracy, but is also interesting for a range of other two-photon processes. We present analytic expression for the coefficient function in momentum fraction space in the $\overline{\text{MS}}$ scheme and study its numerical impact on the Compton form factors for a simple model of the generalized parton distributions. The calculated corrections turn out to be large and are significant for the kinematics of proposed experiments.

==> anc/CoefficientFunctions-FiltBasis.m <==
{CT0 -> rat[w/(-1 + z)]*trans[-1] + rat[w/(1 + z)]*trans[-1], 
 CT1Full -> rat[(L*w)/(1 + z)]*trans[-3 + 2*f2 - 4*f3 + 2*f5] + 
   rat[w/(1 + z)]*trans[9 - 3*f2 + f2^2 + 3*f3 - 2*f3^2 - 3*f5 + f5^2] + 
   rat[(L*w)/(-1 + z)]*trans[-3 + 2*f2 + 2*f5 - 4*f6] + 
   rat[L/(w + z)]*trans[f2 + f3 - f5 - f6] + rat[(L*z)/(w - z)]*
    trans[f2 - f3 + f5 - f6] + rat[(L*z)/(w + z)]*trans[f2 - f3 + f5 - f6] + 
   rat[L/(w - z)]*trans[-f2 + f3 + f5 - f6] + 
   rat[w/(-1 + z)]*trans[9 - 3*f2 + f2^2 - 3*f5 + f5^2 + 3*f6 - 2*f6^2] + 
   rat[(w + z)^(-1)]*trans[f2^2/2 + f3^2/2 - f5^2/2 - f6^2/2] + 
   rat[(w - z)^(-1)]*trans[-1/2*f2^2 + f3^2/2 + f5^2/2 - f6^2/2] + 
   rat[z/(w - z)]*trans[-3*f2 + f2^2/2 + 3*f3 - f3^2/2 - 3*f5 + f5^2/2 + 
      3*f6 - f6^2/2] + rat[z/(w + z)]*trans[-3*f2 + f2^2/2 + 3*f3 - f3^2/2 - 
      3*f5 + f5^2/2 + 3*f6 - f6^2/2], 
 CL1Full -> rat[(w - z)^(-1)]*trans[2*f2 - 2*f3 - 2*f5 + 2*f6] + 
   rat[(w + z)^(-1)]*trans[-2*f2 - 2*f3 + 2*f5 + 2*f6], 
 CT2betaFull -> rat[(L^2*w)/(1 + z)]*trans[3/2 - f2 + 2*f3 - f5] + 
   rat[L^2/(w - z)]*trans[f2/2 - f3/2 - f5/2 + f6/2] + 
   rat[(L^2*z)/(w - z)]*trans[-1/2*f2 + f3/2 - f5/2 + f6/2] + 
   rat[(L^2*z)/(w + z)]*trans[-1/2*f2 + f3/2 - f5/2 + f6/2] + 
   rat[L^2/(w + z)]*trans[-1/2*f2 - f3/2 + f5/2 + f6/2] + 
   rat[(L^2*w)/(-1 + z)]*trans[3/2 - f2 - f5 + 2*f6] + 
   rat[L]*trans[f11 - f12 + f14 - f15 + (-f3 + f5 - f6)*f7 + f2*(f7 - f8) + 
      f3*f8 - f5*f8 + f6*f8] + 
   rat[1]*trans[(-10*f11)/3 + (10*f12)/3 - (10*f14)/3 + (10*f15)/3 - f19 + 
      f20 - f26/2 + f30/2 - f33 + f34 - f35/2 + f38/2 + 
      (-1/4*f3 + f5/4 - f6/4)*f7^2 + f2^2*(f7/4 - f8/4) + (f3^2*f8)/2 - 
      (f5^2*f8)/4 + (f6^2*f8)/2 + f5*((10*f8)/3 - f8^2/4) + 
      f2*((-10/3 + f4/2)*f7 + f7^2/4 + (10*f8)/3 - (f4*f8)/2 - f8^2/4) + 
      f3*(f11 - f12 - (10*f8)/3 + f8^2/4) + 
      f6*(f14 - f15 - (10*f8)/3 + f8^2/4) + 
      f7*(f11/2 + f13/2 + f14/2 + (10*f3)/3 - f3^2/2 - (10*f5)/3 + f5^2/4 + 
        (10*f6)/3 - f6^2/2 - f9/2) + f8*(-1/2*f12 - f13/2 - f15/2 + f9/2)] + 
   rat[L/(w - z)]*trans[f12 - f13 - f15 - f3^2/2 + f6^2/2 + f3*(8/3 - f8) + 
      f5*(8/3 - f8) + f6*(-8/3 + f8) + f2*(-8/3 + f4 + f8) - f9] + 
   rat[(L*z)/(w + z)]*trans[-f11 - f13 - f14 + f3^2/2 + f6^2/2 + 
      f5*(11/3 - f7) + f2*(11/3 - f4 - f7) + f3*(-11/3 + f7) + 
      f6*(-11/3 + f7) + f9] + rat[L/(w + z)]*
    trans[f11 + f13 - f14 - f3^2/2 + f6^2/2 + f3*(8/3 - f7) + 
      f2*(8/3 - f4 - f7) + f5*(-8/3 + f7) + f6*(-8/3 + f7) + f9] + 
   rat[(L*z)/(w - z)]*trans[-f12 - f13 - f15 + f3^2/2 + f6^2/2 + 
      f5*(11/3 - f8) + f2*(11/3 - f4 - f8) + f3*(-11/3 + f8) + 
      f6*(-11/3 + f8) + f9] + rat[(L*w)/(1 + z)]*
    trans[-19/2 - 2*f11 - 2*f12 - 2*f13 + 2*f3^2 + f5*(19/3 - 2*f7) + 
      f2*(19/3 - 2*f4 - 2*f8) + f3*(-29/3 + 2*f7 + 2*f8) + 2*f9] + 
   rat[(L*w)/(-1 + z)]*trans[-19/2 - 2*f13 - 2*f14 - 2*f15 + 2*f6^2 + 
      f2*(19/3 - 2*f4 - 2*f7) + f5*(19/3 - 2*f8) + f6*(-29/3 + 2*f7 + 2*f8) + 
      2*f9] + rat[(w - z)^(-1)]*trans[(-4*f12)/3 + (4*f13)/3 + (4*f15)/3 - 
      f17/2 - f2^3/12 - f20 + f21/2 - f3^3/6 - f30/2 - f31/2 + f32/2 + f34 + 
      f38/2 + f5^3/12 + f6^3/6 + f3^2*(4/3 - f8/2) + f5^2*(2/3 - f8/4) + 
      f2^2*(-2/3 + f4/4 + f8/4) + f6^2*(-4/3 + f8/2) + 
      f3*(-35/9 + f12 + (4*f8)/3 - f8^2/4) + 
      f5*(-35/9 - f13/2 + (4*f8)/3 - f8^2/4) + 
      f6*(35/9 - f15 - (4*f8)/3 + f8^2/4) + 
      f2*(35/9 + f4^2/4 + f4*(-4/3 + f8/2) - (4*f8)/3 + f8^2/4) + 
      f8*(f12/2 - f13/2 - f15/2 - f9/2) + (4*f9)/3 - (f4*f9)/2] + 
   rat[z/(w + z)]*trans[(10*f11)/3 + (10*f13)/3 + (10*f14)/3 + f17/2 + f19 + 
      f2^3/12 - f21/2 + f26/2 + f3^3/6 - f31/2 + f32/2 + f33 + f35/2 + 
      f5^3/12 + f6^3/6 + f5^2*(1/6 - f7/4) + f2^2*(1/6 - f4/4 - f7/4) + 
      f3^2*(-11/6 + f7/2) + f6^2*(-11/6 + f7/2) + 
      f5*(-139/18 - f13/2 + (10*f7)/3 - f7^2/4) + 
      f2*(-139/18 - f4^2/4 + f4*(10/3 - f7/2) + (10*f7)/3 - f7^2/4) + 
      f3*(139/18 - f11 - (10*f7)/3 + f7^2/4) + 
      f6*(139/18 - f14 - (10*f7)/3 + f7^2/4) + 
      f7*(-1/2*f11 - f13/2 - f14/2 + f9/2) - (10*f9)/3 + (f4*f9)/2] + 
   rat[z/(w - z)]*trans[(10*f12)/3 + (10*f13)/3 + (10*f15)/3 + f17/2 + 
      f2^3/12 + f20 - f21/2 + f3^3/6 + f30/2 - f31/2 + f32/2 + f34 + f38/2 + 
      f5^3/12 + f6^3/6 + f5^2*(1/6 - f8/4) + f2^2*(1/6 - f4/4 - f8/4) + 
      f3^2*(-11/6 + f8/2) + f6^2*(-11/6 + f8/2) + 
      f5*(-139/18 - f13/2 + (10*f8)/3 - f8^2/4) + 
      f2*(-139/18 - f4^2/4 + f4*(10/3 - f8/2) + (10*f8)/3 - f8^2/4) + 
      f3*(139/18 - f12 - (10*f8)/3 + f8^2/4) + 
      f6*(139/18 - f15 - (10*f8)/3 + f8^2/4) + 
      f8*(-1/2*f12 - f13/2 - f15/2 + f9/2) - (10*f9)/3 + (f4*f9)/2] + 
   rat[(w + z)^(-1)]*trans[(-4*f11)/3 - (4*f13)/3 + (4*f14)/3 + f17/2 - f19 + 
      f2^3/12 - f21/2 - f26/2 - f3^3/6 + f31/2 - f32/2 + f33 + f35/2 - 
      f5^3/12 + f6^3/6 + f3^2*(4/3 - f7/2) + f2^2*(2/3 - f4/4 - f7/4) + 
      f5^2*(-2/3 + f7/4) + f6^2*(-4/3 + f7/2) + 
      f3*(-35/9 + f11 + (4*f7)/3 - f7^2/4) + 
      f2*(-35/9 - f4^2/4 + f4*(4/3 - f7/2) + (4*f7)/3 - f7^2/4) + 
      f5*(35/9 + f13/2 - (4*f7)/3 + f7^2/4) + 
      f6*(35/9 - f14 - (4*f7)/3 + f7^2/4) + 
      f7*(f11/2 + f13/2 - f14/2 + f9/2) - (4*f9)/3 + (f4*f9)/2] + 
   rat[w/(1 + z)]*trans[457/24 + (14*f11)/3 + (14*f12)/3 + (14*f13)/3 + f17 + 
      2*f19 + f2^3/6 + 2*f20 - f21 + f26 + (2*f3^3)/3 + f30 - f31 + f32 + 
      f5^3/6 + f5^2*(5/6 - f7/2) + (-f11 - f13)*f7 + 
      f5*(-209/18 - f13 + (14*f7)/3 - f7^2/2) + f2^2*(5/6 - f4/2 - f8/2) + 
      f3^2*(-29/6 + f7 + f8) + f2*(-209/18 - f4^2/2 + f4*(14/3 - f8) + 
        (14*f8)/3 - f8^2/2) + f3*(247/18 - 2*f11 - 2*f12 - (14*f7)/3 + 
        f7^2/2 - (14*f8)/3 + f8^2/2) - (14*f9)/3 + f4*f9 + f8*(-f12 + f9)] + 
   rat[w/(-1 + z)]*trans[457/24 + (14*f13)/3 + (14*f14)/3 + (14*f15)/3 + 
      f17 + f2^3/6 - f21 - f31 + f32 + 2*f33 + 2*f34 + f35 + f38 + f5^3/6 + 
      (2*f6^3)/3 + f2^2*(5/6 - f4/2 - f7/2) + 
      f2*(-209/18 - f4^2/2 + f4*(14/3 - f7) + (14*f7)/3 - f7^2/2) + 
      f5^2*(5/6 - f8/2) + (-f13 - f15)*f8 + f6^2*(-29/6 + f7 + f8) + 
      f5*(-209/18 - f13 + (14*f8)/3 - f8^2/2) + 
      f6*(247/18 - 2*f14 - 2*f15 - (14*f7)/3 + f7^2/2 - (14*f8)/3 + f8^2/2) - 
      (14*f9)/3 + f4*f9 + f7*(-f14 + f9)], 
 CT2PFull -> rat[L^2]*trans[-f11 + f12 - f14 + f15 + (f3 - f5 + f6)*f7 - 
      f3*f8 + f5*f8 - f6*f8 + f2*(-f7 + f8)] + 
   rat[L^2/(w - z)]*trans[2*f10 + f11 - f13 - f14 + 2*f3^2 - 2*f6^2 + 
      f3*(2 - 2*f5 - f7) + f2*(-2 - 2*f3 + f4 - f5 + 2*f6 - f7) + 
      f6*(-2 + f7) + f5*(2 + 2*f6 + f7) - f9] + 
   rat[(L^2*z)/(w - z)]*trans[-f11 - f13 - f14 - 2*f3^2 - 2*f6^2 + 
      f5*(4 + 2*f6 - f7) + f2*(4 + 2*f3 - f4 - 3*f5 + 2*f6 - f7) + 
      f6*(-4 + f7) + f3*(-4 + 2*f5 + f7) + f9] + 
   rat[(L^2*z)/(w + z)]*trans[-f12 - f13 - f15 - 2*f3^2 - 2*f6^2 + 
      f5*(4 + 2*f6 - f8) + f2*(4 + 2*f3 - f4 - 3*f5 + 2*f6 - f8) + 
      f6*(-4 + f8) + f3*(-4 + 2*f5 + f8) + f9] + 
   rat[L^2/(w + z)]*trans[-2*f10 + f12 + f13 - f15 + 2*f3^2 - 2*f6^2 + 
      f3*(2 - 2*f5 - f8) + f5*(-2 + 2*f6 - f8) + f6*(-2 + f8) + 
      f2*(2 - 2*f3 - f4 + f5 + 2*f6 + f8) + f9] + 
   rat[(L^2*w)/(-1 + z)]*trans[-9/2 - 4*f13 - 4*f14 - 4*f15 - 8*f6^2 + 
      f2*(6 - 4*f4 - 4*f5 + 8*f6 - 4*f7) + f5*(6 + 8*f6 - 4*f8) + 
      f6*(-12 + 4*f7 + 4*f8) + 4*f9] + rat[(L^2*w)/(1 + z)]*
    trans[-9/2 - 4*f11 - 4*f12 - 4*f13 - 8*f3^2 + f5*(6 - 4*f7) + 
      f2*(6 + 8*f3 - 4*f4 - 4*f5 - 4*f8) + f3*(-12 + 8*f5 + 4*f7 + 4*f8) + 
      4*f9] + rat[L/(w - z)]*trans[2*f10 + f11 - 3*f12 + 2*f13 - f14 + 
      3*f15 + 2*f17 - 2*f18 - f2^3/3 + 2*f20 + 2*f21 - 2*f22 - 4*f23 + 
      2*f24 - 2*f26 + 2*f3^3 - 2*f31 - 2*f32 - 2*f34 + 2*f35 + f5^3/3 - 
      2*f6^3 + f6*(4/3 + 2*f15 + f7 + f7^2 - 3*f8) + f6^2*(1 - f8) + 
      f5^2*(1/2 + f6 + f7 - f8) + f3^2*(-1 - f5 + f8) + 
      f2^2*(-1/2 - f3 + f4 + f6 - f7 + f8) + 
      f3*(-4/3 - 2*f12 - f5^2 + f5*(3 - 2*f7) - f7 - f7^2 + 3*f8) + 
      f5*(-4/3 + 2*f11 - 2*f15 + f6^2 + f7 + f7^2 + 3*f8 + f6*(-3 + 2*f8)) + 
      f4*(4*f10 - 2*f9) + f2*(4/3 + 2*f10 + 2*f12 - 2*f13 - 2*f14 - f3^2 + 
        f4^2 - f5 - f5^2 + f6^2 + f4*(-2 - 2*f7) - f7 - f7^2 + 
        f6*(-3 + 2*f7) + f3*(3 - 2*f8) - 3*f8 - 2*f9) + 2*f9 + 
      f7*(2*f11 + 2*f13 - 2*f14 + 2*f9)] + 
   rat[L]*trans[2*f11 - 2*f12 + 2*f14 - 2*f15 + 2*f19 - 2*f20 + 2*f26 - 
      2*f30 + 2*f33 - 2*f34 + 2*f35 - 2*f38 + (f3 - f5 + f6)*f7^2 - f3^2*f8 - 
      f6^2*f8 + f3*(-2*f11 + 2*f12 + 2*f8 - f8^2) + 
      f6*(-2*f14 + 2*f15 + 2*f8 - f8^2) + f5*(-2*f8 + f8^2) + 
      f2*((2 - 2*f4)*f7 - f7^2 - 2*f8 + 2*f4*f8 + f8^2) + 
      f8*(2*f12 + 2*f13 + 2*f15 - 2*f9) + f7*(-2*f11 - 2*f13 - 2*f14 - 2*f3 + 
        f3^2 + 2*f5 - 2*f6 + f6^2 + 2*f9)] + rat[(L*z)/(w - z)]*
    trans[5*f11 + 3*f12 + 8*f13 + 5*f14 + 3*f15 - 2*f17 - 2*f18 + f2^3/3 - 
      2*f20 - 2*f21 + 2*f22 - 2*f24 + 2*f26 - 2*f3^3 - 2*f31 - 2*f32 - 
      2*f34 + 2*f35 + f5^3/3 - 2*f6^3 + f6*(61/3 + 2*f15 - 5*f7 + f7^2 - 
        3*f8) + f3*(61/3 + 2*f12 + f5^2 - 5*f7 + f7^2 + f5*(-9 + 2*f7) - 
        3*f8) + f6^2*(5 - f8) + f3^2*(5 + f5 - f8) + 
      f5^2*(5/2 + f6 - f7 - f8) + f2^2*(5/2 + f3 - f4 - 2*f5 + f6 - f7 - 
        f8) + f5*(-61/3 - 2*f11 - 2*f15 + f6^2 + 5*f7 - f7^2 + 3*f8 + 
        f6*(-9 + 2*f8)) - 8*f9 + 2*f4*f9 + 
      f7*(-2*f11 - 2*f13 - 2*f14 + 2*f9) + 
      f2*(-61/3 + 2*f10 - 2*f12 - 2*f13 - 2*f14 + f3^2 - f4^2 + 13*f5 - 
        f5^2 + f6^2 + f4*(8 - 2*f7) + 5*f7 - f7^2 + f6*(-9 + 2*f7) + 3*f8 + 
        f3*(-9 + 2*f8) + 2*f9)] + rat[(L*z)/(w + z)]*
    trans[3*f11 + 5*f12 + 8*f13 + 3*f14 + 5*f15 - 2*f17 - 2*f18 - 2*f19 + 
      f2^3/3 - 2*f21 + 2*f22 - 2*f24 - 2*f3^3 + 2*f30 - 2*f31 - 2*f32 - 
      2*f33 + 2*f38 + f5^3/3 - 2*f6^3 + f6^2*(5 - f7) + f3^2*(5 + f5 - f7) + 
      f5^2*(5/2 + f6 - f7 - f8) + f2^2*(5/2 + f3 - f4 - 2*f5 + f6 - f7 - 
        f8) + f6*(61/3 + 2*f14 - 3*f7 - 5*f8 + f8^2) + 
      f3*(61/3 + 2*f11 + f5^2 - 3*f7 + f5*(-9 + 2*f7) - 5*f8 + f8^2) + 
      f5*(-61/3 - 2*f11 - 2*f15 + f6^2 + 3*f7 + 5*f8 - f8^2 + 
        f6*(-9 + 2*f8)) - 8*f9 + 2*f4*f9 + 
      f8*(-2*f12 - 2*f13 - 2*f15 + 2*f9) + 
      f2*(-61/3 + 2*f10 - 2*f12 - 2*f13 - 2*f14 + f3^2 - f4^2 + 13*f5 - 
        f5^2 + f6^2 + 3*f7 + f6*(-9 + 2*f7) + f4*(8 - 2*f8) + 5*f8 - f8^2 + 
        f3*(-9 + 2*f8) + 2*f9)] + rat[L/(w + z)]*
    trans[-2*f10 - 3*f11 + f12 - 2*f13 + 3*f14 - f15 - 2*f17 + 2*f18 + 
      2*f19 + f2^3/3 - 2*f21 + 2*f22 + 4*f23 - 2*f24 + 2*f3^3 - 2*f30 + 
      2*f31 + 2*f32 - 2*f33 + 2*f38 - f5^3/3 - 2*f6^3 + f6^2*(1 - f7) + 
      f3^2*(-1 - f5 + f7) + f5^2*(-1/2 + f6 + f7 - f8) + 
      f2^2*(1/2 - f3 - f4 + f6 - f7 + f8) + 
      f3*(-4/3 - 2*f11 - f5^2 + f5*(3 - 2*f7) + 3*f7 - f8 - f8^2) + 
      f6*(4/3 + 2*f14 - 3*f7 + f8 + f8^2) + 
      f5*(4/3 + 2*f11 - 2*f15 + f6^2 - 3*f7 - f8 - f8^2 + f6*(-3 + 2*f8)) + 
      f8*(2*f12 - 2*f13 - 2*f15 - 2*f9) - 2*f9 + f4*(-4*f10 + 2*f9) + 
      f2*(-4/3 - 2*f10 + 2*f12 + 2*f13 - 2*f14 - f3^2 - f4^2 + f5 + f5^2 + 
        f6^2 + 3*f7 + f6*(-3 + 2*f7) + f3*(3 - 2*f8) + f8 + f8^2 + 
        f4*(2 + 2*f8) + 2*f9)] + rat[(L*w)/(-1 + z)]*
    trans[47/2 + 12*f13 + 12*f14 + 12*f15 - 8*f17 + (2*f2^3)/3 - 8*f21 - 
      8*f31 - 8*f32 + 8*f35 + 8*f38 + (2*f5^3)/3 + 6*f6^2 - 8*f6^3 + 
      f2^2*(3 - 4*f4 - 2*f5 + 4*f6 - 4*f7) + f5^2*(3 + 4*f6 - 4*f8) + 
      (-8*f13 - 8*f15)*f8 + f6*(103/3 - 12*f7 + 4*f7^2 - 12*f8 + 4*f8^2) + 
      f5*(-65/3 - 8*f15 + 4*f6^2 + 12*f8 - 4*f8^2 + f6*(-18 + 8*f8)) - 
      12*f9 + 8*f4*f9 + f7*(-8*f14 + 8*f9) + 
      f2*(-65/3 - 8*f14 - 4*f4^2 + 12*f5 - 2*f5^2 + 4*f6^2 + f4*(12 - 8*f7) + 
        12*f7 - 4*f7^2 + f6*(-18 + 8*f7) + 8*f9)] + 
   rat[(L*w)/(1 + z)]*trans[47/2 + 12*f11 + 12*f12 + 12*f13 - 8*f17 + 
      (2*f2^3)/3 - 8*f21 + 8*f26 - 8*f3^3 + 8*f30 - 8*f31 - 8*f32 + 
      (2*f5^3)/3 + f3^2*(6 + 4*f5) + f5^2*(3 - 4*f7) + (-8*f11 - 8*f13)*f7 + 
      f5*(-65/3 - 8*f11 + 12*f7 - 4*f7^2) + 
      f2^2*(3 + 4*f3 - 4*f4 - 2*f5 - 4*f8) + 
      f3*(103/3 + 4*f5^2 - 12*f7 + 4*f7^2 + f5*(-18 + 8*f7) - 12*f8 + 
        4*f8^2) - 12*f9 + 8*f4*f9 + f8*(-8*f12 + 8*f9) + 
      f2*(-65/3 - 8*f12 + 4*f3^2 - 4*f4^2 + 12*f5 - 2*f5^2 + f4*(12 - 8*f8) + 
        12*f8 - 4*f8^2 + f3*(-18 + 8*f8) + 8*f9)] + 
   rat[w/(1 + z)]*trans[-701/24 - 36*f1 - (37*f11)/3 - (37*f12)/3 - 
      (37*f13)/3 + 3*f17 - 6*f19 + f2^4/3 - 6*f20 + 9*f21 - 9*f26 - 2*f3^4 - 
      9*f30 + 9*f31 + 3*f32 + 32*f41 - 20*f43 - 20*f44 + 8*f45 + f5^4/3 + 
      4*f50 + 4*f54 + 4*f55 - 4*f67 + f5^3*(-1/2 - (4*f7)/3) + 
      (9*f11 + 9*f13 - 4*f19 + 4*f26 - 4*f31 - 8*f32)*f7 + 
      (-2*f11 - 2*f13)*f7^2 + f5^2*(-14/3 - 6*f11 - 2*f13 + (9*f7)/2 - 
        2*f7^2) + f5*(295/18 + 24*f1 + 6*f11 + 3*f13 - 12*f19 + 8*f26 + 
        12*f32 + (-37/3 - 8*f11)*f7 + (9*f7^2)/2 - (2*f7^3)/3) + 
      f2^3*(-1/2 + (2*f3)/3 - (4*f4)/3 - (4*f8)/3) + 
      f3^3*(6 - (2*f7)/3 - (2*f8)/3) + f3^2*(49/6 - 2*f11 - 2*f12 + 2*f5^2 - 
        3*f7 + f7^2 + f5*(-6 + 2*f7) - 3*f8 + f8^2) - 4*f80 - 4*f81 - 8*f82 - 
      32*f83 + f8*(9*f12 - 8*f17 - 4*f20 - 4*f21 + 4*f30 - 9*f9) + 
      (37*f9)/3 + 2*f4^2*f9 + f8^2*(-2*f12 + 2*f9) + 
      f2^2*(-14/3 - 6*f12 + 2*f3^2 - 2*f4^2 + 3*f5 - f5^2 + f4*(9/2 - 4*f8) + 
        (9*f8)/2 - 2*f8^2 + f3*(-3 - 2*f4 + 4*f8) + 6*f9) + 
      f4*(-8*f17 - 4*f21 - 9*f9 + 4*f8*f9) + 
      f3*(-167/18 - 48*f1 + 6*f11 + 6*f12 - 12*f17 + 12*f19 + 12*f20 - 
        4*f21 - 4*f31 - 12*f32 + (2*f5^3)/3 + (37/3 - 4*f13)*f7 - 
        (9*f7^2)/2 + (2*f7^3)/3 + f5^2*(-3 + 4*f7) + 
        f5*(9 + 4*f11 + 4*f13 - 6*f7 + 2*f7^2) - (9*f8^2)/2 + (2*f8^3)/3 + 
        4*f4*f9 + f8*(37/3 + 4*f9)) + f2*(295/18 + 24*f1 + 6*f12 - 20*f17 - 
        12*f20 - 8*f21 + 8*f30 - (2*f4^3)/3 - 9*f5 + 3*f5^2 + 
        f4^2*(9/2 - 2*f8) + (9*f8^2)/2 - (2*f8^3)/3 + f3^2*(-6 + 2*f8) - 
        6*f9 + f8*(-37/3 - 8*f12 + 8*f9) + f4*(-37/3 + 9*f8 - 2*f8^2 + 
          8*f9) + f3*(9 + 4*f12 - 2*f4^2 - 6*f8 - 4*f4*f8 + 2*f8^2 + 
          8*f9))] + rat[(w - z)^(-1)]*trans[-2*f10 - f11 + (8*f12)/3 - 
      (5*f13)/3 + f14 - (8*f15)/3 + (5*f17)/2 - f18/2 - 4*f19 - f2^4/6 - 
      f21 - f22/2 - f23 + f24/2 - f26/2 + f3^4/2 + (3*f30)/2 + f31 - 
      (5*f32)/2 + 4*f33 + f35/2 - (3*f38)/2 - 14*f41 + 13*f42 + 5*f43 + 
      3*f44 - 2*f45 - 12*f46 + f47 + 12*f48 + f5^4/6 - f50 - 3*f54 - f55 + 
      f56 + f57 - 13*f58 + 2*f59 - f6^4/2 - f60 - f61 + 13*f62 + f67 + 
      f6^3*(4/3 - f7/6 - f8/2) + f5^3*(-7/12 + f6/6 + f7/3 - f8/2) + 
      f2^3*(7/12 - f3/6 + f4/3 + f6/6 - f7/3 + f8/2) + 
      f3^3*(-4/3 + f7/6 + f8/2) + f6^2*(-1/3 - f14/2 + f15/2 + f7 + f7^2/4 - 
        f8 - f8^2/4) + f3^2*(1/3 + f11/2 - f12/2 - f5^2/2 + f5*(3/2 - f7/2) - 
        f7 - f7^2/4 + f8 + f8^2/4) - f81 - 2*f82 - 14*f83 - 5*f84 - 3*f85 + 
      f86 + 3*f89 + f2^2*(-2/3 + 2*f10 + (3*f12)/2 - 2*f13 - (3*f14)/2 - 
        f3^2/2 + f4^2/2 - 2*f5 - f5^2/2 + f6^2/2 + f6*(-1/2 + f7) + f7/4 - 
        f7^2/2 + f3*(1/2 + f4/2 - f8) + f4*(-1/4 + f5 - f6/2 - f7 + f8/2) - 
        (5*f8)/4 + f8^2/4 - 2*f9) + f6*(187/18 - 12*f1 + f13 - 3*f14 + f15 - 
        3*f17 - f21 - f31 - 3*f32 + 3*f33 + f34 - 2*f38 + f7^2/4 + f7^3/6 + 
        (8/3 - f13 + 2*f15)*f8 - (3*f8^2)/4 + f7*(-1 + f9) - f9) + 
      f4^2*(f10 - f9/2) + f5^2*(2/3 + f10/2 + (3*f11)/2 - f13 - (3*f15)/2 + 
        f6^2/2 - f7/4 + f7^2/2 + f6*(-1/2 + f8) + (5*f8)/4 - f8^2/4 - f9/2) + 
      f5*(-187/18 + 12*f1 + f10/2 - 2*f11 + (3*f13)/2 + 2*f15 + 6*f17 - 
        6*f18 + 3*f19 + f21 + 5*f22 - f23 - 5*f24 - 2*f26 + 6*f32 - 3*f34 + 
        2*f38 + (-1 + 2*f11)*f7 + f7^2/4 + f7^3/6 + f6^2*(-3/2 + f8/2) + 
        (-8/3 + f13 - 2*f15)*f8 + (3*f8^2)/4 + 
        f6*(1 + f13 + f15 - f8 + f8^2/2) - f9/2) + 
      f7^2*(f11/2 + f13/2 - f14/2 + f9/2) + 
      f7*(f11/2 + f13/2 - f14/2 - 2*f17 + f19 - f21 - f26 + f31 + 2*f32 - 
        f33 + f35 + f9/2) - (5*f9)/3 + f8*((-3*f12)/2 + (3*f13)/2 + 
        (3*f15)/2 + 3*f17 + 3*f20 - 3*f32 - 3*f34 + (3*f9)/2) + 
      f3*(-187/18 + 12*f1 + 3*f11 - f12 - f13 + 3*f17 - 3*f19 - f20 + f21 + 
        2*f30 + f31 + 3*f32 - f5^3/6 + f5^2*(1/2 - f7) + (1 + f13)*f7 - 
        f7^2/4 - f7^3/6 + f5*(-1 - f11 - f13 + f7 - f7^2/2) + (3*f8^2)/4 + 
        f8*(-8/3 - 2*f12 - f9) + f9 - f4*f9) + 
      f4*(f10 + 2*f17 - f18 + f21 - f22 - 2*f23 + f24 + f5*(f10 - f9) + f9 + 
        f6*f9 + f7*f9) + f2*(187/18 - 12*f1 + f10 - 2*f12 - f13 + 2*f14 + 
        8*f17 - 8*f18 + 3*f20 + 2*f21 + 6*f22 - 2*f23 - 6*f24 - 2*f30 - 
        2*f31 + 6*f32 - 3*f33 + 2*f35 + f4^3/6 + (5*f5^2)/4 - f5^3/6 + 
        f4^2*(-1/2 + f5/2 - f6/2 - f7/2) + f6^2*(-3/2 + f7/2) - f7^2/4 - 
        f7^3/6 + f3^2*(3/2 - f8/2) - (3*f8^2)/4 + 
        f5*(1 + 4*f10 - 4*f13 - 4*f9) + f8*(8/3 + 2*f12 - 2*f9) + 
        f4*(5/3 + 2*f10 + f5/2 + f5^2/2 + f6*(1 - f7) - f7/2 - f7^2/2 - 
          (3*f8)/2 - 2*f9) + f3*(-1 - f12 + f4^2/2 + f4*(-1 + f8) + f8 - 
          f8^2/2 - 2*f9) - f9 + f7*(1 - 2*f14 + 2*f9) + 
        f6*(1 + f14 - f7 + f7^2/2 + 2*f9)) - f90] + 
   rat[z/(w - z)]*trans[-6*f11 - (26*f12)/3 - (44*f13)/3 - 6*f14 - 
      (26*f15)/3 + (7*f17)/2 + (3*f18)/2 - 2*f19 + f2^4/6 + 7*f21 - 
      (3*f22)/2 + (3*f24)/2 - (11*f26)/2 - f3^4/2 - (3*f30)/2 + 7*f31 + 
      (7*f32)/2 - 2*f33 - (11*f35)/2 - (3*f38)/2 + 14*f41 + 3*f42 - 5*f43 - 
      3*f44 + 2*f45 + 3*f47 + f5^4/6 + f50 + 3*f54 + f55 - 3*f56 - 3*f57 + 
      3*f58 - f6^4/2 + 3*f60 + 3*f61 - 3*f62 - f67 + 
      f5^3*(1/12 + f6/6 - f7/3 - f8/2) + f2^3*(1/12 + f3/6 - f4/3 - f5/3 + 
        f6/6 - f7/3 - f8/2) + f3^3*(8/3 - f7/6 - f8/2) + 
      f6^3*(8/3 - f7/6 - f8/2) + f6^2*(8/3 - f14/2 + f15/2 + f7^2/4 + f8 - 
        f8^2/4) + f3^2*(8/3 - f11/2 + f12/2 + f5^2/2 + f5*(-3/2 + f7/2) + 
        f7^2/4 + f8 - f8^2/4) - f81 - 2*f82 - 14*f83 - 5*f84 - 3*f85 + f86 + 
      3*f89 + f7*((11*f11)/2 + (11*f13)/2 + (11*f14)/2 - 2*f17 - f19 - f21 + 
        f26 - f31 - 2*f32 - f33 + f35 - (11*f9)/2) + 
      f8*((3*f12)/2 + (3*f13)/2 + (3*f15)/2 - 3*f17 - 3*f20 - 3*f32 - 3*f34 - 
        (3*f9)/2) + f5*(241/9 + 12*f1 + (3*f10)/2 + 4*f11 + (3*f13)/2 + 
        4*f15 - 3*f19 + f21 - f22 - f23 + f24 + 2*f26 + 6*f32 - 3*f34 + 
        2*f38 + (-6 - 2*f11)*f7 + (11*f7^2)/4 - f7^3/6 + f6^2*(-3/2 + f8/2) + 
        (-26/3 + f13 - 2*f15)*f8 + (3*f8^2)/4 + 
        f6*(7 + f13 + f15 - 5*f8 + f8^2/2) - (3*f9)/2) + 
      f7^2*(-1/2*f11 - f13/2 - f14/2 + f9/2) + 
      f5^2*(-16/3 - f10/2 - (3*f11)/2 - f13 - (3*f15)/2 + f6^2/2 + (9*f7)/4 - 
        f7^2/2 + f6*(-5/2 + f8) + (13*f8)/4 - f8^2/4 + f9/2) + (44*f9)/3 + 
      (f4^2*f9)/2 + f2^2*(-16/3 + f10 - (3*f12)/2 - f13 - (3*f14)/2 + 
        f3^2/2 - f4^2/2 + 4*f5 - f5^2/2 + f6^2/2 + f6*(-5/2 + f7) + 
        (9*f7)/4 - f7^2/2 + f4*(13/4 - f6/2 - f7 - f8/2) + (13*f8)/4 - 
        f8^2/4 + f3*(-5/2 - f4/2 + f8) + 2*f9) + 
      f4*(-2*f17 - 3*f18 - f21 + 3*f22 - 3*f24 + f5*(f10 - f9) - 7*f9 + 
        f6*f9 + f7*f9) + f6*(-241/9 - 12*f1 - f13 + f14 - f15 - 3*f17 - f21 - 
        f31 - 3*f32 + 3*f33 + f34 - 2*f38 - (11*f7^2)/4 + f7^3/6 + 
        (26/3 - f13 + 2*f15)*f8 - (3*f8^2)/4 + f9 + f7*(6 + f9)) + 
      f3*(-241/9 - 12*f1 + f11 - f12 - f13 - 3*f17 + 3*f19 + f20 - f21 - 
        2*f30 - f31 - 3*f32 + f5^3/6 + f5^2*(-5/2 + f7) + (6 - f13)*f7 - 
        (11*f7^2)/4 + f7^3/6 + f5*(8 + f11 + f13 - 5*f7 + f7^2/2) - 
        (3*f8^2)/4 + f9 + f4*f9 + f8*(26/3 + 2*f12 + f9)) + 
      f2*(241/9 + 12*f1 - 3*f10 + 4*f12 + 3*f13 + 4*f14 - 8*f17 - 2*f18 - 
        3*f20 - 2*f21 - 2*f23 + 2*f30 - 2*f31 - 3*f33 + 2*f35 - f4^3/6 - 
        10*f5 + (7*f5^2)/4 + f5^3/6 + f4^2*(7/2 + f5/2 - f6/2 - f7/2) + 
        f6^2*(-3/2 + f7/2) + (11*f7^2)/4 - f7^3/6 + f3^2*(-3/2 + f8/2) + 
        (3*f8^2)/4 - 5*f9 + f8*(-26/3 - 2*f12 + 2*f9) + 
        f7*(-6 - 2*f14 + 2*f9) + f6*(8 + f14 - 5*f7 + f7^2/2 + 2*f9) + 
        f4*(-44/3 + 2*f10 + (3*f5)/2 - f5^2/2 + f6*(-1 - f7) + (11*f7)/2 - 
          f7^2/2 + (3*f8)/2 + 2*f9) + f3*(7 + f12 - f4^2/2 + f4*(-1 - f8) - 
          5*f8 + f8^2/2 + 2*f9)) - f90] + rat[w/(-1 + z)]*
    trans[-701/24 - 36*f1 - (37*f13)/3 - (37*f14)/3 - (37*f15)/3 + 3*f17 + 
      f2^4/3 + 9*f21 + 9*f31 + 3*f32 - 6*f33 - 6*f34 - 9*f35 - 9*f38 + 
      32*f41 + 8*f45 + f5^4/3 + 4*f55 - 2*f6^4 + 
      f2^3*(-1/2 - (4*f4)/3 + (2*f6)/3 - (4*f7)/3) + 
      f5^3*(-1/2 + (2*f6)/3 - (4*f8)/3) + f6^3*(6 - (2*f7)/3 - (2*f8)/3) + 
      (9*f13 + 9*f15 - 4*f31 - 8*f32 - 4*f34 + 4*f38)*f8 + 
      (-2*f13 - 2*f15)*f8^2 + f6^2*(49/6 - 2*f14 - 2*f15 - 3*f7 + f7^2 - 
        3*f8 + f8^2) + f5^2*(-14/3 - 2*f13 - 6*f15 + 2*f6^2 + (9*f8)/2 - 
        2*f8^2 + f6*(-3 + 4*f8)) + f5*(295/18 + 24*f1 + 3*f13 + 6*f15 + 
        12*f32 - 12*f34 + 8*f38 + (-37/3 - 8*f15)*f8 + (9*f8^2)/2 - 
        (2*f8^3)/3 + f6^2*(-6 + 2*f8) + f6*(9 + 4*f13 + 4*f15 - 6*f8 + 
          2*f8^2)) - 4*f81 - 8*f82 - 32*f83 - 20*f84 - 20*f85 + 4*f86 + 
      4*f89 + f7*(9*f14 - 8*f17 - 4*f21 - 4*f33 + 4*f35 - 9*f9) + (37*f9)/3 + 
      2*f4^2*f9 + f7^2*(-2*f14 + 2*f9) + f2^2*(-14/3 - 6*f14 - 2*f4^2 + 
        3*f5 - f5^2 + 2*f6^2 + f4*(9/2 - 2*f6 - 4*f7) + (9*f7)/2 - 2*f7^2 + 
        f6*(-3 + 4*f7) + 6*f9) + f4*(-8*f17 - 4*f21 - 9*f9 + 4*f6*f9 + 
        4*f7*f9) + f6*(-167/18 - 48*f1 + 6*f14 + 6*f15 - 12*f17 - 4*f21 - 
        4*f31 - 12*f32 + 12*f33 + 12*f34 - (9*f7^2)/2 + (2*f7^3)/3 + 
        (37/3 - 4*f13)*f8 - (9*f8^2)/2 + (2*f8^3)/3 + f7*(37/3 + 4*f9)) + 
      f2*(295/18 + 24*f1 + 6*f14 - 20*f17 - 8*f21 - 12*f33 + 8*f35 - 
        (2*f4^3)/3 - 9*f5 + 3*f5^2 + f4^2*(9/2 - 2*f6 - 2*f7) + (9*f7^2)/2 - 
        (2*f7^3)/3 + f6^2*(-6 + 2*f7) - 6*f9 + f7*(-37/3 - 8*f14 + 8*f9) + 
        f4*(-37/3 + 9*f7 - 4*f6*f7 - 2*f7^2 + 8*f9) + 
        f6*(9 + 4*f14 - 6*f7 + 2*f7^2 + 8*f9)) - 4*f90 - 4*f97] + 
   rat[z/(w + z)]*trans[(-26*f11)/3 - 6*f12 - (44*f13)/3 - (26*f14)/3 - 
      6*f15 + (7*f17)/2 + (3*f18)/2 + f2^4/6 - 2*f20 + 7*f21 - (3*f22)/2 + 
      (3*f24)/2 - (3*f26)/2 - f3^4/2 - (11*f30)/2 + 7*f31 + (7*f32)/2 - 
      2*f34 - (3*f35)/2 - (11*f38)/2 + 14*f41 + 3*f42 - 3*f43 - 5*f44 + 
      2*f45 + 3*f47 + f5^4/6 + 3*f50 + f54 + f55 - 3*f56 - 3*f57 + 3*f58 - 
      f6^4/2 + 3*f60 + 3*f61 - 3*f62 + f5^3*(1/12 + f6/6 - f7/2 - f8/3) + 
      f2^3*(1/12 + f3/6 - f4/3 - f5/3 + f6/6 - f7/2 - f8/3) + 
      f3^3*(8/3 - f7/2 - f8/6) + f6^3*(8/3 - f7/2 - f8/6) + 
      f6^2*(8/3 + f14/2 - f15/2 + f7 - f7^2/4 + f8^2/4) + 
      f3^2*(8/3 + f11/2 - f12/2 + f5^2/2 + f5*(-3/2 + f7/2) + f7 - f7^2/4 + 
        f8^2/4) - f80 - f81 - 2*f82 - 14*f83 - 3*f84 - 5*f85 + 3*f86 + f89 + 
      f8*((11*f12)/2 + (11*f13)/2 + (11*f15)/2 - 2*f17 - f20 - f21 + f30 - 
        f31 - 2*f32 - f34 + f38 - (11*f9)/2) + 
      f7*((3*f11)/2 + (3*f13)/2 + (3*f14)/2 - 3*f17 - 3*f19 - 3*f32 - 3*f33 - 
        (3*f9)/2) + f5*(241/9 + 12*f1 + (3*f10)/2 + 4*f11 + (3*f13)/2 + 
        4*f15 - 3*f19 + f21 - f22 - f23 + f24 + 2*f26 + 6*f32 - 3*f34 + 
        2*f38 + (-26/3 - 2*f11 + f13)*f7 + (3*f7^2)/4 + f6^2*(-3/2 + f8/2) + 
        (-6 - 2*f15)*f8 + (11*f8^2)/4 - f8^3/6 + 
        f6*(8 + f13 + f15 - 5*f8 + f8^2/2) - (3*f9)/2) + 
      f8^2*(-1/2*f12 - f13/2 - f15/2 + f9/2) + 
      f5^2*(-16/3 - f10/2 - (3*f11)/2 - f13 - (3*f15)/2 + f6^2/2 + 
        (13*f7)/4 - f7^2/4 + f6*(-5/2 + f8) + (9*f8)/4 - f8^2/2 + f9/2) + 
      (44*f9)/3 + (f4^2*f9)/2 + f2^2*(-16/3 + f10 - (3*f12)/2 - f13 - 
        (3*f14)/2 + f3^2/2 - f4^2/2 + 4*f5 - f5^2/2 + f6^2/2 + 
        f6*(-5/2 + f7) + (13*f7)/4 - f7^2/4 + f4*(13/4 - f6/2 - f7/2 - f8) + 
        (9*f8)/4 - f8^2/2 + f3*(-5/2 - f4/2 + f8) + 2*f9) + 
      f4*(-2*f17 - 3*f18 - f21 + 3*f22 - 3*f24 + f5*(f10 - f9) - 7*f9 + 
        f6*f9 + f8*f9) + f3*(-241/9 - 12*f1 - f11 + f12 - f13 - 3*f17 + f19 + 
        3*f20 - f21 - 2*f26 - f31 - 3*f32 + f5^3/6 + f5^2*(-5/2 + f7) + 
        (26/3 + 2*f11 - f13)*f7 - (3*f7^2)/4 + 
        f5*(7 + f11 + f13 - 5*f7 + f7^2/2) - (11*f8^2)/4 + f8^3/6 + f9 + 
        f4*f9 + f8*(6 + f9)) + f6*(-241/9 - 12*f1 - f13 - f14 + f15 - 3*f17 - 
        f21 - f31 - 3*f32 + f33 + 3*f34 - 2*f35 - (3*f7^2)/4 + (6 - f13)*f8 - 
        (11*f8^2)/4 + f8^3/6 + f9 + f7*(26/3 + 2*f14 + f9)) + 
      f2*(241/9 + 12*f1 - 3*f10 + 4*f12 + 3*f13 + 4*f14 - 8*f17 - 2*f18 - 
        3*f20 - 2*f21 - 2*f23 + 2*f30 - 2*f31 - 3*f33 + 2*f35 - f4^3/6 - 
        10*f5 + (7*f5^2)/4 + f5^3/6 + f6^2*(-3/2 + f7/2) + (3*f7^2)/4 + 
        f4^2*(7/2 + f5/2 - f6/2 - f8/2) + f3^2*(-3/2 + f8/2) + (11*f8^2)/4 - 
        f8^3/6 - 5*f9 + f8*(-6 - 2*f12 + 2*f9) + f7*(-26/3 - 2*f14 + 2*f9) + 
        f6*(7 + f14 - 5*f7 + f7^2/2 + 2*f9) + f4*(-44/3 + 2*f10 + (3*f5)/2 - 
          f5^2/2 + f6*(-1 - f7) + (3*f7)/2 + (11*f8)/2 - f8^2/2 + 2*f9) + 
        f3*(8 + f12 - f4^2/2 + f4*(-1 - f8) - 5*f8 + f8^2/2 + 2*f9)) - f97] + 
   rat[(w + z)^(-1)]*trans[2*f10 + (8*f11)/3 - f12 + (5*f13)/3 - (8*f14)/3 + 
      f15 - (5*f17)/2 + f18/2 + f2^4/6 - 4*f20 + f21 + f22/2 + f23 - f24/2 + 
      (3*f26)/2 + f3^4/2 - f30/2 - f31 + (5*f32)/2 + 4*f34 - (3*f35)/2 + 
      f38/2 + 14*f41 - 13*f42 + 3*f43 + 5*f44 + 2*f45 + 12*f46 - f47 - 
      12*f48 - f5^4/6 - 3*f50 - f54 + f55 - f56 - f57 + 13*f58 - 2*f59 - 
      f6^4/2 + f60 + f61 - 13*f62 + f5^3*(7/12 + f6/6 + f7/2 - f8/3) + 
      f6^3*(4/3 - f7/2 - f8/6) + f3^3*(-4/3 + f7/2 + f8/6) + 
      f2^3*(-7/12 - f3/6 - f4/3 + f6/6 - f7/2 + f8/3) + 
      f3^2*(1/3 - f11/2 + f12/2 - f5^2/2 + f5*(3/2 - f7/2) + f7 + f7^2/4 - 
        f8 - f8^2/4) + f6^2*(-1/3 + f14/2 - f15/2 - f7 - f7^2/4 + f8 + 
        f8^2/4) + f80 + f81 + 2*f82 + 14*f83 - 3*f84 - 5*f85 + 3*f86 + f89 + 
      f7*((-3*f11)/2 - (3*f13)/2 + (3*f14)/2 - 3*f17 + 3*f19 + 3*f32 - 
        3*f33 - (3*f9)/2) + f8^2*(f12/2 - f13/2 - f15/2 - f9/2) + 
      f8*(f12/2 - f13/2 - f15/2 + 2*f17 + f20 + f21 - f30 - f31 - 2*f32 - 
        f34 + f38 - f9/2) + f4^2*(-f10 + f9/2) + 
      f5^2*(-2/3 - f10/2 + (3*f11)/2 + f13 - (3*f15)/2 + f6^2/2 - (5*f7)/4 + 
        f7^2/4 + f6*(-1/2 + f8) + f8/4 - f8^2/2 + f9/2) + 
      f5*(187/18 - 12*f1 - f10/2 - 2*f11 - (3*f13)/2 + 2*f15 - 6*f17 + 
        6*f18 + 3*f19 - f21 - 5*f22 + f23 + 5*f24 - 2*f26 - 6*f32 - 3*f34 + 
        2*f38 + (8/3 + 2*f11 - f13)*f7 - (3*f7^2)/4 + f6^2*(-3/2 + f8/2) + 
        (1 - 2*f15)*f8 - f8^2/4 - f8^3/6 + f6*(1 + f13 + f15 - f8 + f8^2/2) + 
        f9/2) + (5*f9)/3 + f2^2*(2/3 - 2*f10 + (3*f12)/2 + 2*f13 - 
        (3*f14)/2 - f3^2/2 - f4^2/2 + 2*f5 + f5^2/2 + f6^2/2 + 
        f6*(-1/2 + f7) + (5*f7)/4 - f7^2/4 + f3*(1/2 + f4/2 - f8) - f8/4 + 
        f8^2/2 + f4*(1/4 - f5 - f6/2 - f7/2 + f8) + 2*f9) + 
      f3*(-187/18 + 12*f1 - f11 + 3*f12 - f13 + 3*f17 - f19 - 3*f20 + f21 + 
        2*f26 + f31 + 3*f32 - f5^3/6 + f5^2*(1/2 - f7) + 
        (-8/3 - 2*f11 + f13)*f7 + (3*f7^2)/4 + 
        f5*(-1 - f11 - f13 + f7 - f7^2/2) - f8^2/4 - f8^3/6 + f8*(1 - f9) + 
        f9 - f4*f9) + f4*(-f10 - 2*f17 + f18 - f21 + f22 + 2*f23 - f24 - f9 + 
        f6*f9 - f8*f9 + f5*(-f10 + f9)) + f6*(187/18 - 12*f1 + f13 + f14 - 
        3*f15 - 3*f17 - f21 - f31 - 3*f32 + f33 + 3*f34 - 2*f35 - 
        (3*f7^2)/4 + (-1 - f13)*f8 + f8^2/4 + f8^3/6 - f9 + 
        f7*(8/3 + 2*f14 + f9)) + f2*(-187/18 + 12*f1 - f10 - 2*f12 + f13 + 
        2*f14 - 8*f17 + 8*f18 + 3*f20 - 2*f21 - 6*f22 + 2*f23 + 6*f24 - 
        2*f30 + 2*f31 - 6*f32 - 3*f33 + 2*f35 - f4^3/6 - (5*f5^2)/4 + 
        f5^3/6 + f6^2*(-3/2 + f7/2) + (3*f7^2)/4 + f3^2*(3/2 - f8/2) + 
        f4^2*(1/2 - f5/2 - f6/2 + f8/2) + f8^2/4 + f8^3/6 + 
        f8*(-1 + 2*f12 - 2*f9) + f3*(-1 - f12 + f4^2/2 + f4*(-1 + f8) + f8 - 
          f8^2/2 - 2*f9) + f9 + f7*(-8/3 - 2*f14 + 2*f9) + 
        f6*(1 + f14 - f7 + f7^2/2 + 2*f9) + f4*(-5/3 - 2*f10 - f5/2 - 
          f5^2/2 + f6*(1 - f7) + (3*f7)/2 + f8/2 + f8^2/2 + 2*f9) + 
        f5*(-1 - 4*f10 + 4*f13 + 4*f9)) - f97] + 
   rat[1]*trans[(8*f11)/3 - (8*f12)/3 + (8*f14)/3 - (8*f15)/3 - 2*f19 + 
      2*f20 - 4*f26 + 4*f30 - 2*f33 + 2*f34 - 4*f35 + 4*f38 - 2*f43 + 2*f44 - 
      2*f50 + 2*f54 - f67 + f3^3*(f7/3 - f8/3) + f6^3*(f7/3 - f8/3) + 
      f2^3*(f7/6 - f8/6) + f5^3*(f7/6 - f8/6) + 
      f3^2*(-f11 + f12 - f7 + f7^2/2 + f8 - f8^2/2) + 
      f6^2*(-f14 + f15 - f7 + f7^2/2 + f8 - f8^2/2) + 
      f5^2*(-f7 - f7^2/4 + f8 + f8^2/4) + f2^2*((-1 - f4/2)*f7 - f7^2/4 + 
        f8 + (f4*f8)/2 + f8^2/4) + f3*(2*f11 - 2*f12 + 2*f19 - 2*f20 + 
        2*f26 - 2*f30 + f5 + (-8/3 - 2*f11)*f7 - 2*f7^2 + f7^3/6 + 
        (8/3 + 2*f12)*f8 + 2*f8^2 - f8^3/6) + 
      f6*(2*f14 - 2*f15 + 2*f33 - 2*f34 + 2*f35 - 2*f38 + (-8/3 - 2*f14)*f7 - 
        2*f7^2 + f7^3/6 + (8/3 + 2*f15)*f8 + 2*f8^2 - f8^3/6) + 
      f5*(-f6 + (8/3 - f13)*f7 + 2*f7^2 - f7^3/6 + (-8/3 + f13)*f8 - 2*f8^2 + 
        f8^3/6) + f2*(-f3 + f6 + (8/3 + 4*f4 - f4^2/2)*f7 + (2 - f4/2)*f7^2 - 
        f7^3/6 - (8*f8)/3 + (f4^2*f8)/2 - 2*f8^2 + f8^3/6 + 
        f4*(-4*f8 + f8^2/2)) + f80 - 2*f84 + 2*f85 - 2*f86 + 2*f89 + 
      f8^2*(f12/2 + f13/2 + f15/2 - f9/2) + 
      f7^2*(-1/2*f11 - f13/2 - f14/2 + f9/2) - f4*f8*f9 + 
      f8*(-4*f12 - 4*f13 - 4*f15 - f17 - 2*f20 + f21 - f30 + f31 - f32 - 
        2*f34 - f38 + 4*f9) + f7*(4*f11 + 4*f13 + 4*f14 + f17 + 2*f19 - f21 + 
        f26 - f31 + f32 + 2*f33 + f35 - 4*f9 + f4*f9) - f90 + f97], 
 CT2NpFull -> rat[w^(-2)]*trans[18*f11 - 18*f12 + 18*f14 - 18*f15 + 
      (-18*f3 + 18*f5 - 18*f6)*f7 + f2*(18*f7 - 18*f8) + 18*f3*f8 - 
      18*f5*f8 + 18*f6*f8] + rat[1/(w*(w + z))]*
    trans[6*f12 + 6*f13 + 6*f15 + f3*(6 - 6*f8) + f6*(6 - 6*f8) + 
      f5*(-6 + 6*f8) + f2*(-6 + 6*f4 - 6*f5 + 6*f8) - 6*f9] + 
   rat[1/(w*(w - z))]*trans[-6*f11 - 6*f13 - 6*f14 + f5*(6 - 6*f7) + 
      f2*(6 - 6*f4 + 6*f5 - 6*f7) + f3*(-6 + 6*f7) + f6*(-6 + 6*f7) + 6*f9] + 
   rat[L/(w - z)]*trans[(10/3 + 2*f12 - 2*f14)*f5 + 
      f2*(-10/3 + 2*f11 - 2*f15 + f3*(2*f4 - 2*f5) - 2*f4*f6 + 2*f5*f6) + 
      f3*(10/3 + 2*f13 + 2*f14 + 2*f15 - 2*f9) + 
      f6*(-10/3 - 2*f11 - 2*f12 - 2*f13 + 2*f9)] + 
   rat[L/(w + z)]*trans[(-10/3 + 2*f12 - 2*f14)*f5 + 
      f2*(10/3 + 2*f11 - 2*f15 + f3*(2*f4 - 2*f5) - 2*f4*f6 + 2*f5*f6) + 
      f3*(10/3 + 2*f13 + 2*f14 + 2*f15 - 2*f9) + 
      f6*(-10/3 - 2*f11 - 2*f12 - 2*f13 + 2*f9)] + 
   rat[(L*z)/(w - z)]*trans[4*f21 + 4*f22 + 4*f25 + 4*f28 - 4*f29 + 4*f31 - 
      4*f37 + (-2/3 - 2*f12 - 2*f14 + 4*f16)*f5 + 
      f2*(-2/3 - 2*f11 - 4*f13 - 2*f15 + 4*f16 + 2*f4^2 + f3*(-2*f4 + 2*f5) + 
        f5*(2*f6 - 4*f7) + f4*(-2*f6 + 4*f7)) + 
      f7*(4*f12 + 4*f13 + 4*f15 - 4*f9) - 4*f4*f9 + 
      f6*(2/3 - 2*f11 - 2*f12 - 2*f13 - 4*f16 + 2*f9) + 
      f3*(2/3 - 2*f13 + 2*f14 + 2*f15 - 4*f16 + 2*f9)] + 
   rat[(L*z)/(w + z)]*trans[4*f21 + 4*f22 + 4*f25 - 4*f27 + 4*f28 + 4*f31 - 
      4*f36 + f5*(-2/3 - 2*f12 - 2*f14 - 4*f16 + 4*f7*f8) + 
      f2*(-2/3 - 2*f11 - 4*f13 - 2*f15 - 4*f16 + 2*f4^2 + f3*(-2*f4 + 2*f5) + 
        f5*(2*f6 - 4*f8) + 4*f7*f8 + f4*(-2*f6 + 4*f8)) + 
      f8*(4*f11 + 4*f13 + 4*f14 - 4*f9) - 4*f4*f9 + 
      f6*(2/3 - 2*f11 - 2*f12 - 2*f13 + 4*f16 - 4*f7*f8 + 2*f9) + 
      f3*(2/3 - 2*f13 + 2*f14 + 2*f15 + 4*f16 - 4*f7*f8 + 2*f9)] + 
   rat[1/(w^2*(w - z))]*trans[(3*f12 - 3*f14)*f5 + 
      f2*(3*f11 - 3*f15 + f3*(3*f4 - 3*f5) - 3*f4*f6 + 3*f5*f6) + 
      f3*(3*f13 + 3*f14 + 3*f15 - 3*f9) + f6*(-3*f11 - 3*f12 - 3*f13 + 
        3*f9)] + rat[1/(w^2*(w + z))]*
    trans[(3*f12 - 3*f14)*f5 + f2*(3*f11 - 3*f15 + f3*(3*f4 - 3*f5) - 
        3*f4*f6 + 3*f5*f6) + f3*(3*f13 + 3*f14 + 3*f15 - 3*f9) + 
      f6*(-3*f11 - 3*f12 - 3*f13 + 3*f9)] + 
   rat[L]*trans[4*f27 - 4*f29 - 8*f16*f3 + 4*f36 - 4*f37 + 8*f16*f5 - 
      8*f16*f6 + f2*(8*f16 + f7*(-4*f5 - 4*f8) + f4*(4*f7 - 4*f8) + 
        4*f5*f8) + f7*(4*f12 + 4*f13 + 4*f15 - 4*f5*f8 + (4*f3 + 4*f6)*f8 - 
        4*f9) + f8*(-4*f11 - 4*f13 - 4*f14 + 4*f9)] + 
   rat[(L*w)/(1 + z)]*trans[-1 + 8*f21 + 8*f22 + 8*f25 - 4*f27 + 8*f28 - 
      4*f29 + 8*f31 - 4*f36 - 4*f37 + f5*(8/3 - 8*f12 + 4*f7*f8) + 
      f2*(8/3 - 8*f11 - 8*f13 + 4*f4^2 + f3*(-8*f4 + 8*f5) + 
        f5*(-4*f7 - 4*f8) + 4*f7*f8 + f4*(4*f7 + 4*f8)) + 
      f8*(4*f11 + 4*f13 + 4*f14 - 4*f9) + f7*(4*f12 + 4*f13 + 4*f15 - 
        4*f6*f8 - 4*f9) - 8*f4*f9 + f3*(-16/3 - 8*f13 - 4*f7*f8 + 8*f9)] + 
   rat[(L*w)/(-1 + z)]*trans[-1 + 8*f21 + 8*f22 + 8*f25 - 4*f27 + 8*f28 - 
      4*f29 + (8*f14 + 8*f15)*f3 + 8*f31 - 4*f36 - 4*f37 + 
      f5*(8/3 - 8*f14 + 4*f7*f8) + f2*(8/3 - 8*f13 - 8*f15 + 4*f4^2 + 
        f5*(8*f6 - 4*f7 - 4*f8) + 4*f7*f8 + f4*(-8*f6 + 4*f7 + 4*f8)) + 
      f8*(4*f11 + 4*f13 + 4*f14 - 4*f9) + f7*(4*f12 + 4*f13 + 4*f15 - 
        4*f3*f8 - 4*f9) - 8*f4*f9 + f6*(-16/3 - 8*f11 - 8*f12 - 8*f13 - 
        4*f7*f8 + 8*f9)] + rat[z/w]*trans[72*f1 - 24*f21 - 24*f22 - 24*f25 + 
      12*f27 - 24*f28 + 12*f29 - 24*f31 + 12*f36 + 12*f37 + 
      f5*(12*f12 + 12*f14 - 12*f7*f8) + f2*(12*f11 + 24*f13 + 12*f15 - 
        12*f4^2 + f3*(12*f4 - 12*f5) + f4*(12*f6 - 12*f7 - 12*f8) - 
        12*f7*f8 + f5*(-12*f6 + 12*f7 + 12*f8)) + 
      f6*(12*f11 + 12*f12 + 12*f13 + 12*f7*f8 - 12*f9) + 
      f3*(12*f13 - 12*f14 - 12*f15 + 12*f7*f8 - 12*f9) + 24*f4*f9 + 
      f8*(-12*f11 - 12*f13 - 12*f14 + 12*f9) + 
      f7*(-12*f12 - 12*f13 - 12*f15 + 12*f9)] + 
   rat[w^(-3)]*trans[(-18*f12 + 18*f14)*f5 + 
      f2*(-18*f11 + 18*f15 + f3*(-18*f4 + 18*f5) + 18*f4*f6 - 18*f5*f6) + 
      f6*(18*f11 + 18*f12 + 18*f13 - 18*f9) + 
      f3*(-18*f13 - 18*f14 - 18*f15 + 18*f9)] + 
   rat[w^(-1)]*trans[-6*f11 - 6*f12 + 6*f14 + 6*f15 + 
      f2*(18*f11 - 18*f15 - 18*f4*f6 + 18*f5*f6 + 6*f7 - 6*f8) + 
      f5*(18*f12 - 18*f14 - 6*f7 + 6*f8) + 
      f3*(12 + 18*f13 + 18*f14 + 18*f15 + f2*(18*f4 - 18*f5) + 6*f7 + 6*f8 - 
        18*f9) + f6*(-12 - 18*f11 - 18*f12 - 18*f13 - 6*f7 - 6*f8 + 18*f9)] + 
   rat[z/w^3]*trans[-108*f1 + 36*f21 + 36*f22 + 36*f25 - 18*f27 + 36*f28 - 
      18*f29 + 36*f31 - 18*f36 - 18*f37 + f5*(-18*f12 - 18*f14 + 18*f7*f8) + 
      f2*(-18*f11 - 36*f13 - 18*f15 + 18*f4^2 + f3*(-18*f4 + 18*f5) + 
        f5*(18*f6 - 18*f7 - 18*f8) + 18*f7*f8 + 
        f4*(-18*f6 + 18*f7 + 18*f8)) + f8*(18*f11 + 18*f13 + 18*f14 - 
        18*f9) + f7*(18*f12 + 18*f13 + 18*f15 - 18*f9) - 36*f4*f9 + 
      f6*(-18*f11 - 18*f12 - 18*f13 - 18*f7*f8 + 18*f9) + 
      f3*(-18*f13 + 18*f14 + 18*f15 - 18*f7*f8 + 18*f9)] + 
   rat[(w - z)^(-1)]*trans[f11^2/2 + f12^2/2 + 3*f13^2 - f14^2/2 + 
      f12*(-5/3 - 2*f13 - 3*f14 - f15) + (5*f15)/3 + 3*f14*f15 - f15^2/2 + 
      f13*(5/3 - 4*f14 + 2*f15) + f11*(-3*f12 + 4*f13 - 7*f14 + 3*f15) + 
      6*f43 + 6*f44 + 12*f46 - 8*f49 + 3*f50 - 8*f52 + 3*f54 + 12*f56 + 
      12*f58 - 8*f63 - 14*f66 + (3*f17 - 3*f19 - 3*f32 + 3*f33)*f7 - 8*f72 - 
      2*f78 + (-3*f17 - 3*f20 + 3*f32 + 3*f34)*f8 + 
      f2^2*(-5/6 + f11/2 - f15/2 - f3^2/4 + (f5*f6)/2 + f6^2/4 - (f6*f7)/2 + 
        f7^2/4 + f4*(-f6 + f7/2 - f8/2) + f3*(f4 - f5/2 + f8/2) - f8^2/4) + 
      f5^2*(5/6 + f12/2 - f14/2 + f6^2/4 - f7^2/4 - (f6*f8)/2 + f8^2/4) + 
      f5*(-76/9 + 18*f1 + 2*f12 - 2*f14 + 3*f19 + 6*f20 - 6*f21 - 6*f22 + 
        3*f26 + 3*f27 + 3*f29 + f30 - 6*f31 - 6*f33 - 3*f34 - 13*f35 + 
        3*f36 + 3*f37 - 3*f38 + (-2*f11 - 6*f12 + f13 + 6*f14)*f7 + 
        (5/3 - f13 + 2*f15)*f8 + f6*(5/2 + f15 - f8^2/2)) - 6*f84 - 6*f85 - 
      3*f86 - 3*f89 + f3^2*(25/6 + f11/2 + f12/2 + (7*f13)/2 + f14 + f15 - 
        f5^2/4 - f7^2/4 - f8^2/4 - (7*f9)/2) + 
      (5/3 - 4*f11 + 2*f12 - 6*f13 + 4*f14 - 2*f15)*f9 - 3*f9^2 + 
      f6*(76/9 - 18*f1 - 2*f11 - 2*f12 - 2*f13 - 2*f17 + 2*f19 + 2*f20 + 
        5*f21 + 6*f22 + 6*f25 + f26 - 3*f27 + 6*f28 - 3*f29 + f30 + 5*f31 - 
        2*f32 + 3*f33 + 3*f34 + 3*f35 - 3*f36 - 3*f37 + 3*f38 + 
        (-5/3 + f13 - 2*f15)*f8 + f7*(6*f11 + 6*f12 + 6*f13 - 2*f14 - 7*f9) + 
        2*f9) + f6^2*(-25/6 - 3*f11 - 3*f12 - (7*f13)/2 - f14/2 - f15/2 + 
        f7^2/4 + f8^2/4 + (7*f9)/2) + f4*(6*f5*f9 - 5*f6*f9) + 
      f2*(76/9 - 18*f1 + 2*f11 - 2*f15 + 6*f19 + 3*f20 + 6*f21 - 6*f22 + 
        13*f26 - 3*f27 - 3*f29 + 3*f30 - 6*f31 - 12*f32 - 3*f33 - 6*f34 - 
        3*f35 - 3*f36 - 3*f37 - f38 + f3^2*((7*f4)/2 - 3*f5) + (f5^2*f6)/2 + 
        f4^2*(-3*f5 + (5*f6)/2) + f5*(-3*f11 + 3*f12 + 6*f13 + 3*f14 - 
          3*f15 + 3*f6^2 + f6*(2 - 6*f7)) + f4*(-5/3 + 4*f11 - 2*f12 + 
          6*f13 - 4*f14 + 2*f15 - (7*f6^2)/2 + f6*(-2 + 7*f7)) + 
        f7*(-6*f11 + 2*f14 + 6*f15 - 2*f9) + f3*(-5/2 - f12 + 6*f13 - 
          (5*f4^2)/2 - f5^2/2 + f5*(-2 + 6*f7) + f4*(2 - 6*f7 - f8) + 
          f8^2/2 - 2*f9) + f8*(-5/3 - 2*f12 + 2*f9) + 
        f6*(5/2 - 6*f13 + f14 - f7^2/2 + 2*f9)) + 
      f3*(-76/9 + 18*f1 + 2*f13 + 2*f14 + 2*f15 + 2*f17 - 3*f19 - 3*f20 - 
        5*f21 - 6*f22 + 2*f25 - 3*f26 + 3*f27 + 2*f28 + 3*f29 - 3*f30 - 
        5*f31 + 2*f32 + 6*f33 + 6*f34 + 13*f35 + 3*f36 + 3*f37 + f38 + 
        (-2*f11 - 2*f12)*f6 + (f5^2*f7)/2 + f5*(-5/2 - f11 + f7^2/2) - 2*f9 + 
        5*f4*f9 + f8*(5/3 + 2*f12 + f9) + f7*(2*f11 - 7*f13 - 6*f14 - 6*f15 + 
          6*f9))] + rat[(w + z)^(-1)]*trans[f11^2/2 + f12^2/2 - 3*f13^2 - 
      f14^2/2 + f12*(4*f13 + 3*f14 - 7*f15) + f13*(-5/3 + 2*f14 - 4*f15) + 
      f11*(-5/3 - 3*f12 - 2*f13 - f14 - 3*f15) - f15^2/2 + 
      f14*(5/3 + 3*f15) + 6*f43 + 6*f44 - 12*f46 - 8*f49 + 3*f50 - 8*f52 + 
      3*f54 - 12*f56 - 12*f58 - 8*f63 - 2*f66 + 
      (3*f17 - 3*f19 - 3*f32 + 3*f33)*f7 - 8*f72 - 14*f78 + 
      (-3*f17 - 3*f20 + 3*f32 + 3*f34)*f8 + 
      f2^2*(5/6 + f11/2 - f15/2 - f3^2/4 + (f5*f6)/2 + f6^2/4 - (f6*f7)/2 + 
        f7^2/4 + f4*(-f6 + f7/2 - f8/2) + f3*(f4 - f5/2 + f8/2) - f8^2/4) + 
      f5^2*(-5/6 + f12/2 - f14/2 + f6^2/4 - f7^2/4 - (f6*f8)/2 + f8^2/4) + 
      f5*(76/9 - 18*f1 + 2*f12 - 2*f14 + 3*f19 + 6*f20 + 6*f21 + 6*f22 + 
        3*f26 - 3*f27 - 3*f29 + 13*f30 + 6*f31 - 6*f33 - 3*f34 - f35 - 
        3*f36 - 3*f37 - 3*f38 + (-5/3 - 2*f11 + f13)*f7 + 
        (-6*f12 - f13 + 6*f14 + 2*f15)*f8 + f6*(5/2 + f15 - f8^2/2)) - 
      6*f84 - 6*f85 - 3*f86 - 3*f89 + f3^2*(25/6 + f11/2 + f12/2 + 
        (7*f13)/2 + f14 + f15 - f5^2/4 - f7^2/4 - f8^2/4 - (7*f9)/2) + 
      (-5/3 + 2*f11 - 4*f12 + 6*f13 - 2*f14 + 4*f15)*f9 + 3*f9^2 + 
      f6*(76/9 - 18*f1 - 2*f11 - 2*f12 - 2*f13 - 2*f17 + 2*f19 + 2*f20 + 
        5*f21 + 6*f22 + 6*f25 + f26 - 3*f27 + 6*f28 - 3*f29 + f30 + 5*f31 - 
        2*f32 + 3*f33 + 3*f34 + 3*f35 - 3*f36 - 3*f37 + 3*f38 + 
        f8*(6*f11 + 6*f12 + 7*f13 - 2*f15 - 6*f9) + f7*(-5/3 - 2*f14 - f9) + 
        2*f9) + f6^2*(-25/6 - 3*f11 - 3*f12 - (7*f13)/2 - f14/2 - f15/2 + 
        f7^2/4 + f8^2/4 + (7*f9)/2) + f4*(-6*f5*f9 - 5*f6*f9) + 
      f2*(-76/9 + 18*f1 + 2*f11 - 2*f15 + 6*f19 + 3*f20 - 6*f21 + 6*f22 + 
        f26 + 3*f27 + 3*f29 + 3*f30 + 6*f31 + 12*f32 - 3*f33 - 6*f34 - 
        3*f35 + 3*f36 + 3*f37 - 13*f38 + f3^2*((7*f4)/2 - 3*f5) + 
        (f5^2*f6)/2 + f4^2*(3*f5 + (5*f6)/2) + 
        f5*(3*f11 - 3*f12 - 6*f13 - 3*f14 + 3*f15 + 3*f6^2 + f6*(2 - 6*f8)) + 
        f4*(5/3 - 2*f11 + 4*f12 - 6*f13 + 2*f14 - 4*f15 - (7*f6^2)/2 + 
          f6*(-2 + f7 + 6*f8)) + f7*(5/3 + 2*f14 - 2*f9) + 
        f3*(-5/2 - f12 + 6*f13 - (5*f4^2)/2 - f5^2/2 + f4*(2 - 7*f8) + 
          f8^2/2 + f5*(-2 + 6*f8) - 2*f9) + f8*(-6*f11 - 2*f12 + 6*f15 + 
          2*f9) + f6*(5/2 - 6*f13 + f14 - f7^2/2 + 2*f9)) + 
      f3*(-76/9 + 18*f1 + 2*f13 + 2*f14 + 2*f15 + 2*f17 - 3*f19 - 3*f20 - 
        5*f21 - 6*f22 + 2*f25 - 3*f26 + 3*f27 + 2*f28 + 3*f29 - 3*f30 - 
        5*f31 + 2*f32 + 6*f33 + 6*f34 + f35 + 3*f36 + 3*f37 + 13*f38 + 
        (-2*f11 - 2*f12)*f6 + (5/3 + 2*f11 - f13)*f7 + (f5^2*f7)/2 + 
        f5*(-5/2 - f11 + f7^2/2) - 2*f9 + 5*f4*f9 + 
        f8*(2*f12 - 6*f13 - 6*f14 - 6*f15 + 7*f9))] + 
   rat[z/w^2]*trans[9*f13^2 + f13*(-9*f14 + 9*f15) + 
      f12*(-9*f13 - 9*f14 + 9*f15) + f11*(9*f13 - 9*f14 + 9*f15) + 36*f46 + 
      36*f56 + 36*f58 - 18*f66 + 18*f78 + f5*(54*f1 - 18*f21 - 18*f22 + 
        9*f27 + 9*f29 - 18*f30 - 18*f31 - 18*f35 + 9*f36 + 9*f37 + 
        (-9*f12 + 9*f14)*f7 + (9*f12 - 9*f14)*f8) + 
      f2*(-54*f1 + 18*f21 - 18*f22 + 18*f26 - 9*f27 - 9*f29 - 18*f31 - 
        36*f32 - 9*f36 - 9*f37 + 18*f38 - 9*f4^2*f5 + (-9*f11 + 9*f15)*f7 + 
        (9*f11 - 9*f15)*f8 + f5*(-9*f11 + 9*f12 + 18*f13 + 9*f14 - 9*f15 - 
          9*f6*f7 + f3*(9*f7 - 9*f8) + 9*f6*f8) + 
        f4*(9*f11 - 9*f12 + 18*f13 - 9*f14 + 9*f15 + 9*f6*f7 - 9*f6*f8 + 
          f3*(-9*f7 + 9*f8))) + f6*f7*(9*f11 + 9*f12 + 9*f13 - 9*f9) + 
      (-9*f11 + 9*f12 - 18*f13 + 9*f14 - 9*f15)*f9 + 18*f4*f5*f9 - 9*f9^2 + 
      f6*f8*(-9*f11 - 9*f12 - 9*f13 + 9*f9) + 
      f3*(18*f35 - 18*f38 + f8*(9*f13 + 9*f14 + 9*f15 - 9*f9) + 
        f7*(-9*f13 - 9*f14 - 9*f15 + 9*f9))] + 
   rat[z/w^4]*trans[-9*f13^2 + f13*(9*f14 - 9*f15) + 
      f11*(-9*f13 + 9*f14 - 9*f15) + f12*(9*f13 + 9*f14 - 9*f15) - 36*f46 - 
      36*f56 - 36*f58 + 18*f66 - 18*f78 + f5*(-54*f1 + 18*f21 + 18*f22 - 
        9*f27 - 9*f29 + 18*f30 + 18*f31 + 18*f35 - 9*f36 - 9*f37 + 
        (9*f12 - 9*f14)*f7 + (-9*f12 + 9*f14)*f8) + 
      f2*(54*f1 - 18*f21 + 18*f22 - 18*f26 + 9*f27 + 9*f29 + 18*f31 + 
        36*f32 + 9*f36 + 9*f37 - 18*f38 + 9*f4^2*f5 + (9*f11 - 9*f15)*f7 + 
        (-9*f11 + 9*f15)*f8 + f4*(-9*f11 + 9*f12 - 18*f13 + 9*f14 - 9*f15 - 
          9*f6*f7 + f3*(9*f7 - 9*f8) + 9*f6*f8) + 
        f5*(9*f11 - 9*f12 - 18*f13 - 9*f14 + 9*f15 + 9*f6*f7 - 9*f6*f8 + 
          f3*(-9*f7 + 9*f8))) + f6*f8*(9*f11 + 9*f12 + 9*f13 - 9*f9) + 
      (9*f11 - 9*f12 + 18*f13 - 9*f14 + 9*f15)*f9 - 18*f4*f5*f9 + 9*f9^2 + 
      f6*f7*(-9*f11 - 9*f12 - 9*f13 + 9*f9) + 
      f3*(-18*f35 + 18*f38 + f7*(9*f13 + 9*f14 + 9*f15 - 9*f9) + 
        f8*(-9*f13 - 9*f14 - 9*f15 + 9*f9))] + 
   rat[z/(w + z)]*trans[-1/2*f11^2 - f12^2/2 + f13^2 - f14^2/2 - f15^2/2 + 
      f13*(26/3 + 2*f15 - 4*f16) + f15*(7 - 2*f16) + 
      f14*(5/3 + f15 - 2*f16) + f12*(7 + 2*f13 + f14 + f15 - 2*f16) + 
      f11*(5/3 + f12 - f14 + 3*f15 - 2*f16) - 10*f21 - 10*f22 - 10*f25 + 
      10*f27 - 10*f28 - 10*f31 + 10*f36 - 6*f43 - 6*f44 - 4*f45 - 6*f46 - 
      3*f50 + 4*f51 - 3*f54 - 6*f55 - 4*f56 - 4*f57 + 6*f58 - 4*f65 + 2*f68 - 
      2*f69 + 2*f71 - 4*f74 - 2*f75 + 2*f77 - 4*f78 + 
      f5^2*(-2/3 - f12/2 - f14/2 - f16 + f6^2/4 + f7^2/4 - (f6*f8)/2 + 
        f7*f8 + f8^2/4) + f2^2*(-2/3 - f11/2 - f13 - f15/2 - f16 + f3^2/4 + 
        f4^2 + f6^2/4 - (f6*f7)/2 + f7^2/4 + f5*(f6/2 - f8) + 
        f3*(-f4 + f5/2 - f8/2) + f7*f8 + f8^2/4 + 
        f4*(-f6 + f7/2 + (3*f8)/2)) + f5*(-19/9 + 6*f1 + 5*f12 + 5*f14 + 
        10*f16 - 3*f19 - 2*f20 - 2*f21 - 2*f22 - 3*f26 + f27 + f29 + 3*f30 - 
        2*f31 - 2*f33 - 3*f34 - f35 + 3*f36 + 3*f37 - 3*f38 + 2*f39 - 2*f40 + 
        (7 - 2*f12 + f13 - 2*f14 + 2*f15)*f8 + f7^2*f8 + 
        f6*(-5/2 + f15 - f8^2/2) + f7*(5/3 + 2*f11 - f13 - 2*f16 - 10*f8 + 
          f8^2)) + 6*f81 + 4*f82 - 6*f84 - 6*f85 - 3*f86 + 4*f87 - 3*f89 + 
      f7*(3*f17 + 3*f19 + 3*f32 + 3*f33 + f8*(2*f11 + 2*f12 + 4*f13 + 2*f14 + 
          2*f15 - 4*f9)) + f8^2*(f11 + f13 + f14 - f9) + 
      (-26/3 - 2*f12 - 2*f13 - 2*f15 + 4*f16)*f9 - 3*f4^2*f9 + f9^2 + 
      f6^2*(10/3 - f11 - f12 - (3*f13)/2 - f14/2 - f15/2 + 2*f16 + f7^2/4 - 
        2*f7*f8 + f8^2/4 + (3*f9)/2) + f3^2*(10/3 - f11/2 - f12/2 - 
        (3*f13)/2 + f14 + f15 + 2*f16 + f5^2/4 + f7^2/4 - 2*f7*f8 + f8^2/4 + 
        (3*f9)/2) + f8*(-10*f11 - 10*f13 - 10*f14 + f17 - 4*f19 + 3*f20 + 
        6*f21 + 4*f22 + 4*f25 - 2*f26 - 2*f27 + 4*f28 - 2*f29 + 6*f31 + f32 - 
        4*f33 + 3*f34 - 2*f35 - 2*f36 - 2*f37 + 10*f9) + 
      f4*(4*f17 + 6*f21 + 4*f22 + 10*f9 + 2*f5*f9 - f6*f9 - 6*f8*f9) + 
      f3*(19/9 - 6*f1 + 5*f13 - 5*f14 - 5*f15 - 10*f16 - 2*f17 + 3*f19 + 
        3*f20 + f21 + 2*f22 + 2*f25 + 3*f26 - 5*f27 + 2*f28 - f29 + 3*f30 + 
        f31 - 2*f32 + 2*f33 + 2*f34 + f35 - 3*f36 - 3*f37 - 3*f38 - 2*f39 + 
        2*f40 + (-2*f11 - 2*f12)*f6 - (f5^2*f7)/2 + 
        f5*(-7/2 + f11 - f7^2/2) - f7^2*f8 + f7*(-5/3 - 2*f11 + f13 + 2*f16 + 
          10*f8 - f8^2) - 5*f9 - f4*f9 + f8*(-7 + 4*f11 - 2*f12 - 2*f13 + 
          2*f14 + 2*f15 + f9)) + f6*(19/9 - 6*f1 + 5*f11 + 5*f12 + 5*f13 - 
        10*f16 - 2*f17 + 2*f19 + 2*f20 + f21 + 2*f22 + 2*f25 + f26 - f27 + 
        2*f28 - f29 + f30 + f31 - 2*f32 + 3*f33 + 3*f34 + 3*f35 - 5*f36 - 
        f37 + 3*f38 - 2*f39 + 2*f40 - f7^2*f8 + 
        f7*(-5/3 - 2*f14 + 2*f16 + 10*f8 - f8^2 - f9) - 5*f9 + 
        f8*(-7 - 2*f11 - 2*f12 - f13 + 4*f14 - 2*f15 + 2*f9)) + 
      f2*(-19/9 + 6*f1 + 5*f11 + 10*f13 + 5*f15 + 10*f16 - 2*f19 - 3*f20 + 
        2*f21 + 4*f22 - f26 + 3*f27 + 3*f29 - 3*f30 - 6*f31 - 6*f32 - 3*f33 - 
        2*f34 - 3*f35 + f36 + f37 + 3*f38 + 2*f39 + f4^3 - 2*f40 + 
        f3^2*((-3*f4)/2 + f5) + f5^2*(f6/2 - f8) + f7^2*f8 + 
        f4^2*(-5 - f5 + f6/2 + 3*f8) + f5*(-2 - f11 - 3*f12 + 2*f13 - f14 - 
          3*f15 + 2*f16 + f6^2 + 10*f8 - 2*f7*f8 - f8^2 + f6*(-5 + 2*f8)) + 
        f4*(26/3 + 2*f12 + 2*f13 + 2*f15 - 4*f16 - (3*f6^2)/2 + 
          f6*(5 + f7 - 2*f8) - 10*f8 + 4*f7*f8 + f8^2 - 4*f9) + 
        f8*(7 - 2*f11 + 2*f12 - 4*f13 - 2*f15 - 2*f9) + 
        f7*(5/3 + 2*f14 - 2*f16 - 10*f8 + f8^2 - 2*f9) + 
        f6*(-7/2 - 2*f13 + f14 - f7^2/2 + 2*f9) + 
        f3*(-5/2 + f12 - 2*f13 + f4^2/2 + f5^2/2 + f4*(5 - f8) - f8^2/2 + 
          f5*(-5 + 2*f8) + 2*f9)) + 2*f91 + 2*f93 + 2*f95] + 
   rat[z/(w - z)]*trans[-1/2*f11^2 - f12^2/2 + f13^2 - f14^2/2 - f15^2/2 + 
      f15*(5/3 + 2*f16) + f12*(5/3 + 3*f14 - f15 + 2*f16) + 
      f14*(7 + f15 + 2*f16) + f11*(7 + f12 + 2*f13 + f14 + f15 + 2*f16) + 
      f13*(26/3 + 2*f14 + 4*f16) - 10*f21 - 10*f22 - 10*f25 - 10*f28 + 
      10*f29 - 10*f31 + 10*f37 - 6*f43 - 6*f44 - 4*f45 - 6*f46 - 3*f50 + 
      4*f53 - 3*f54 - 6*f55 - 4*f56 - 4*f57 + 6*f58 - 4*f64 - 4*f66 - 2*f69 + 
      2*f70 - 4*f73 - 2*f75 + 2*f76 + 2*f79 + (3*f17 + 3*f20 + 3*f32 + 3*f34)*
       f8 + f2^2*(-2/3 - f11/2 - f13 - f15/2 + f16 + f3^2/4 + f4^2 + f6^2/4 + 
        f5*(f6/2 - f7) - (f6*f7)/2 + f7^2/4 + f3*(-f4 + f5/2 - f8/2) + 
        f4*(-f6 + (3*f7)/2 + f8/2) + f8^2/4) + 
      f5^2*(-2/3 - f12/2 - f14/2 + f16 + f6^2/4 + f7^2/4 - (f6*f8)/2 + 
        f8^2/4) + f5*(-19/9 + 6*f1 + 5*f12 + 5*f14 - 10*f16 - 3*f19 - 2*f20 - 
        2*f21 - 2*f22 - 3*f26 + 3*f27 + 3*f29 - f30 - 2*f31 - 2*f33 - 3*f34 + 
        3*f35 + f36 + f37 - 3*f38 - 2*f39 + 2*f40 + 
        (7 + 2*f11 - 2*f12 + f13 - 2*f14 + 2*f16)*f7 + (5/3 - f13 + 2*f15)*
         f8 + f6*(-7/2 + f15 - f8^2/2)) + 6*f81 + 4*f82 - 6*f84 - 6*f85 - 
      3*f86 + 4*f88 - 3*f89 + f7^2*(f12 + f13 + f15 - f9) + 
      (-26/3 - 2*f11 - 2*f13 - 2*f14 - 4*f16)*f9 - 3*f4^2*f9 + f9^2 + 
      f6^2*(10/3 - f11 - f12 - (3*f13)/2 - f14/2 - f15/2 - 2*f16 + f7^2/4 + 
        f8^2/4 + (3*f9)/2) + f3^2*(10/3 - f11/2 - f12/2 - (3*f13)/2 + f14 + 
        f15 - 2*f16 + f5^2/4 + f7^2/4 + f8^2/4 + (3*f9)/2) + 
      f7*(-10*f12 - 10*f13 - 10*f15 + f17 + 3*f19 - 4*f20 + 6*f21 + 4*f22 + 
        4*f25 - 2*f27 + 4*f28 - 2*f29 - 2*f30 + 6*f31 + f32 + 3*f33 - 4*f34 - 
        2*f36 - 2*f37 - 2*f38 + 10*f9) + f4*(4*f17 + 6*f21 + 4*f22 + 10*f9 + 
        2*f5*f9 - f6*f9 - 6*f7*f9) + f6*(19/9 - 6*f1 + 5*f11 + 5*f12 + 
        5*f13 + 10*f16 - 2*f17 + 2*f19 + 2*f20 + f21 + 2*f22 + 2*f25 + f26 - 
        f27 + 2*f28 - f29 + f30 + f31 - 2*f32 + 3*f33 + 3*f34 + 3*f35 - f36 - 
        5*f37 + 3*f38 + 2*f39 - 2*f40 + (-5/3 + f13 - 2*f15)*f8 - 5*f9 + 
        f7*(-7 - 2*f11 - 2*f12 - 2*f13 - 2*f14 + 4*f15 - 2*f16 + f9)) + 
      f3*(19/9 - 6*f1 + 5*f13 - 5*f14 - 5*f15 + 10*f16 - 2*f17 + 3*f19 + 
        3*f20 + f21 + 2*f22 + 2*f25 + 3*f26 - f27 + 2*f28 - 5*f29 + 3*f30 + 
        f31 - 2*f32 + 2*f33 + 2*f34 - 3*f35 - 3*f36 - 3*f37 + f38 + 2*f39 - 
        2*f40 + (-2*f11 - 2*f12)*f6 - (f5^2*f7)/2 + 
        f5*(-5/2 + f11 - f7^2/2) + f8*(-5/3 - 2*f12 - f9) - 5*f9 - f4*f9 + 
        f7*(-7 - 2*f11 + 4*f12 - f13 + 2*f14 + 2*f15 - 2*f16 + 2*f9)) + 
      f2*(-19/9 + 6*f1 + 5*f11 + 10*f13 + 5*f15 - 10*f16 - 2*f19 - 3*f20 + 
        2*f21 + 4*f22 + 3*f26 + f27 + f29 - 3*f30 - 6*f31 - 6*f32 - 3*f33 - 
        2*f34 - 3*f35 + 3*f36 + 3*f37 - f38 - 2*f39 + f4^3 + 2*f40 + 
        f3^2*((-3*f4)/2 + f5) + f5^2*(f6/2 - f7) + 
        f4^2*(-5 - f5 + f6/2 + 3*f7) + f5*(-2 - 3*f11 - f12 + 2*f13 - 3*f14 - 
          f15 - 2*f16 + f6^2 + 10*f7 - f7^2 + f6*(-5 + 2*f7)) + 
        f4*(26/3 + 2*f11 + 2*f13 + 2*f14 + 4*f16 - (3*f6^2)/2 + f6*(5 - f7) - 
          10*f7 + f7^2 - 4*f9) + f8*(5/3 + 2*f12 - 2*f9) + 
        f7*(7 - 2*f11 - 4*f13 + 2*f14 - 2*f15 + 2*f16 - 2*f9) + 
        f6*(-5/2 - 2*f13 + f14 - f7^2/2 + 2*f9) + 
        f3*(-7/2 + f12 - 2*f13 + f4^2/2 + f5^2/2 + f5*(-5 + 2*f7) - f8^2/2 + 
          f4*(5 - 2*f7 + f8) + 2*f9)) + 2*f92 + 2*f94 + 2*f96] + 
   rat[1]*trans[f14*(-20/3 + 4*f16) + f15*(20/3 + 4*f16) + 
      f12*(20/3 - 2*f13 + 2*f14 - 2*f15 + 4*f16) + 
      f11*(-20/3 + 2*f13 + 2*f14 - 2*f15 + 4*f16) + 
      f13*(2*f14 - 2*f15 + 8*f16) - 10*f27 + 10*f29 - 10*f36 + 10*f37 - 
      4*f51 + 4*f53 - 4*f64 + 4*f65 - 4*f66 - 2*f68 + 2*f70 - 2*f71 - 4*f73 + 
      4*f74 + 2*f76 - 2*f77 + 4*f78 + 2*f79 + f5^2*(2*f16 - f7*f8) + 
      f3^2*(-4*f16 + 2*f7*f8) + f6^2*(-4*f16 + 2*f7*f8) + 
      f2^2*(2*f16 + f7*(f4 - f8) - f4*f8 + f5*(-f7 + f8)) + 
      f5*(-20*f16 + 2*f27 + 2*f29 - 4*f30 + 4*f35 - 2*f36 - 2*f37 - 4*f39 + 
        4*f40 - f6 + (20/3 + 2*f12 - 2*f13 + 2*f14)*f8 - f7^2*f8 + 
        f7*(-20/3 - 2*f12 + 2*f13 - 2*f14 + 4*f16 + 10*f8 - f8^2)) + 
      f2*(-20*f16 + 4*f26 - 2*f27 - 2*f29 + 2*f36 + 2*f37 - 4*f38 - 4*f39 + 
        4*f40 + f7^2*(f4 - f8) + (20/3 + 2*f11 + 4*f13 + 2*f15)*f8 - 
        3*f4^2*f8 + f5^2*(-f7 + f8) + f6*(1 - 2*f4*f7 + 2*f4*f8) + 
        f3*(-1 - 2*f4*f7 + f5*(2*f7 - 2*f8) + 2*f4*f8) + 
        f4*(2*f11 - 2*f12 + 2*f14 - 2*f15 + 8*f16 + 10*f8 - f8^2) + 
        f7*(-20/3 - 2*f11 - 4*f13 - 2*f15 + 4*f16 + 3*f4^2 + 
          f4*(-10 - 4*f8) + 10*f8 - f8^2) + f5*(-2*f11 + 2*f12 - 2*f14 + 
          2*f15 - 4*f16 - f7^2 + f6*(2*f7 - 2*f8) - 10*f8 + f8^2 + 
          f7*(10 + 2*f8))) - 4*f87 + 4*f88 + 
      f8*(10*f11 + 10*f13 + 10*f14 + 2*f17 + 4*f19 - 6*f21 - 4*f22 - 4*f25 + 
        2*f26 + 2*f27 - 4*f28 + 2*f29 - 6*f31 + 2*f32 + 4*f33 + 2*f35 + 
        2*f36 + 2*f37 - 10*f9) + f7^2*(f12 + f13 + f15 - f9) + 
      (-2*f11 + 2*f12 - 2*f14 + 2*f15 - 8*f16)*f9 + 6*f4*f8*f9 + 
      f8^2*(-f11 - f13 - f14 + f9) + f3*(20*f16 + 4*f27 - 4*f29 - 4*f35 + 
        4*f38 + 4*f39 - 4*f40 + f5 + f7^2*f8 + 
        f8*(-20/3 - 4*f11 + 2*f13 - 2*f14 - 2*f15 - 2*f9) + 
        f7*(20/3 + 4*f12 - 2*f13 + 2*f14 + 2*f15 - 4*f16 - 10*f8 + f8^2 + 
          2*f9)) + f6*(20*f16 + 4*f36 - 4*f37 + 4*f39 - 4*f40 + f7^2*f8 + 
        f8*(-20/3 + 2*f11 + 2*f12 + 2*f13 - 4*f14 - 2*f9) + 
        f7*(20/3 - 2*f11 - 2*f12 - 2*f13 + 4*f15 - 4*f16 - 10*f8 + f8^2 + 
          2*f9)) + f7*(-10*f12 - 10*f13 - 10*f15 - 2*f17 - 4*f20 + 6*f21 + 
        4*f22 + 4*f25 - 2*f27 + 4*f28 - 2*f29 - 2*f30 + 6*f31 - 2*f32 - 
        4*f34 - 2*f36 - 2*f37 - 2*f38 + 10*f9 - 6*f4*f9 + 
        f8*(-2*f11 - 2*f12 - 4*f13 - 2*f14 - 2*f15 + 4*f9)) - 2*f91 + 2*f92 - 
      2*f93 + 2*f94 - 2*f95 + 2*f96] + rat[w/(-1 + z)]*
    trans[73/12 - 54*f1 + 4*f13^2 - 2*f14^2 + 
      f12*(-4 + 6*f13 + 6*f14 - 6*f15) + (7*f15)/3 - 2*f15^2 + 
      f13*(-5/3 + 2*f14 + 2*f15) + f11*(-4 + 6*f13 - 6*f14 + 6*f15) + 
      f14*(7/3 + 8*f15) + (4*f14 + 4*f15)*f3^2 - 8*f45 - 20*f46 - 8*f49 + 
      4*f51 - 8*f52 + 4*f53 - 12*f55 - 8*f56 - 8*f57 + 20*f58 - 16*f63 - 
      4*f64 - 4*f65 - 16*f66 + 2*f68 - 4*f69 + 2*f70 + 2*f71 - 16*f72 - 
      4*f73 - 4*f74 - 4*f75 + 2*f76 + 2*f77 - 16*f78 + 2*f79 + 
      (-2*f17 - 4*f19 + 6*f21 + 4*f22 + 4*f25 - 2*f26 - 2*f27 + 4*f28 - 
        2*f29 + 6*f31 + 10*f32 - 4*f33 + 12*f34 - 2*f35 - 2*f36 - 2*f37)*f8 + 
      f5^2*(1/6 - 2*f14 + f6^2 - 2*f6*f8 + f7*f8 + f8^2) + 
      f2^2*(1/6 - 2*f13 - 2*f15 + 2*f4^2 + f6^2 - 2*f6*f7 + f7^2 + 
        f5*(2*f6 - f7 - f8) + f7*f8 + f4*(-4*f6 + 3*f7 + f8)) + 
      f5*(-41/9 + 24*f1 - 8*f21 - 8*f22 + 6*f27 + 6*f29 + 12*f30 - 8*f31 - 
        16*f33 - 12*f34 - 8*f35 + 6*f36 + 6*f37 - 12*f38 + 
        (7/3 - 6*f12 - 2*f13 + 2*f14 + 8*f15)*f8 + f7^2*f8 + 
        f6*(4*f15 - 2*f8^2) + f7*(-4 - 6*f12 + 2*f13 + 2*f14 + f8^2)) + 
      12*f81 + 8*f82 - 24*f84 - 24*f85 - 12*f86 + 4*f87 + 4*f88 - 12*f89 + 
      f6*(73/9 - 48*f1 - 8*f17 + 8*f19 + 8*f20 + 12*f21 + 16*f22 + 16*f25 + 
        4*f26 - 8*f27 + 16*f28 - 8*f29 + (-8*f11 - 8*f12)*f3 + 4*f30 + 
        12*f31 - 8*f32 + 12*f33 + 12*f34 + 12*f35 - 12*f36 - 12*f37 + 
        12*f38 - f7^2*f8 + f7*(-7/3 + 2*f11 + 2*f12 + 2*f13 - 8*f14 + 4*f15 - 
          f8^2 - 6*f9) + f8*(-7/3 + 2*f11 + 2*f12 + 6*f13 + 4*f14 - 8*f15 - 
          2*f9)) + f8^2*(f11 + f13 + f14 - f9) + 
      f7^2*(f12 + f13 + f15 - f3*f8 - f9) + 
      (5/3 - 6*f11 - 6*f12 - 8*f13 - 2*f14 - 2*f15)*f9 - 6*f4^2*f9 + 4*f9^2 + 
      f6^2*(-8/3 - 8*f11 - 8*f12 - 10*f13 - 2*f14 - 2*f15 + f7^2 - 2*f7*f8 + 
        f8^2 + 10*f9) + f4*(8*f17 + 12*f21 + 8*f22 + 8*f5*f9 - 12*f6*f9 - 
        6*f7*f9 - 6*f8*f9) + f3*(8*f25 - 4*f27 + 8*f28 - 4*f29 + 16*f33 + 
        16*f34 + 8*f35 - 4*f36 - 4*f37 + 8*f38 + 
        f8*(4 + 4*f11 - 6*f13 - 2*f14 - 2*f15 + 6*f9)) + 
      f7*(10*f17 - 4*f20 + 6*f21 + 4*f22 + 4*f25 - 2*f27 + 4*f28 - 2*f29 - 
        2*f30 + 6*f31 - 2*f32 + 12*f33 - 4*f34 - 2*f36 - 2*f37 - 2*f38 - 
        2*f3^2*f8 + f8*(2*f11 + 2*f12 + 4*f13 + 2*f14 + 2*f15 - 4*f9) + 
        f3*(4 + 4*f12 - 6*f13 - 2*f14 - 2*f15 - f8^2 + 6*f9)) + 
      f2*(-41/9 + 24*f1 + 12*f22 + 12*f26 + 6*f27 + 6*f29 - 16*f31 - 20*f32 - 
        12*f33 - 16*f34 - 12*f35 + 6*f36 + 6*f37 - 8*f38 + 2*f4^3 + 
        f5^2*(2*f6 - f7 - f8) + (-4 - 6*f11 - 4*f13 + 2*f15)*f8 + f7^2*f8 + 
        f4^2*(-4*f5 + 6*f6 + 3*f7 + 3*f8) + f5*(4 - 6*f11 - 6*f12 + 8*f13 - 
          6*f14 - 6*f15 + 8*f6^2 - f7^2 + f7*(6*f3 - 2*f8) + 
          f6*(-2*f7 - 2*f8) + 6*f3*f8 - f8^2) + 
        f7*(7/3 - 6*f11 - 4*f13 + 8*f14 + 2*f15 + f8^2 - 8*f9) + 
        f4*(-5/3 + 6*f11 + 6*f12 + 8*f13 + 2*f14 + 2*f15 - 10*f6^2 + f7^2 - 
          6*f3*f8 + f8^2 + f6*(6*f7 + 2*f8) + f7*(-6*f3 + 4*f8) - 8*f9) + 
        f6*(-16*f13 + 4*f14 - 2*f7^2 + 8*f9)) + 2*f91 + 2*f92 + 2*f93 + 
      2*f94 + 2*f95 + 2*f96] + rat[w/(1 + z)]*
    trans[73/12 - 54*f1 - 2*f11^2 - 2*f12^2 + 4*f13^2 - 4*f14 - 4*f15 + 
      f13*(-5/3 + 6*f14 + 6*f15) + f12*(7/3 + 2*f13 + 6*f14 + 6*f15) + 
      f11*(7/3 + 8*f12 + 2*f13 + 6*f14 + 6*f15) - 24*f43 - 24*f44 - 8*f45 - 
      20*f46 + 16*f49 - 12*f50 + 4*f51 + 16*f52 + 4*f53 - 12*f54 - 12*f55 - 
      8*f56 - 8*f57 + 20*f58 + 8*f63 - 4*f64 - 4*f65 + 8*f66 + 2*f68 - 
      4*f69 + 2*f70 + 2*f71 + 8*f72 - 4*f73 - 4*f74 - 4*f75 + 2*f76 + 2*f77 + 
      8*f78 + 2*f79 + (10*f17 - 4*f19 + 12*f20 + 6*f21 + 4*f22 + 4*f25 - 
        2*f26 - 2*f27 + 4*f28 - 2*f29 + 6*f31 - 2*f32 - 4*f33 - 2*f35 - 
        2*f36 - 2*f37)*f8 + f5^2*(1/6 - 2*f12 + f7^2 + f7*f8) + 
      f2^2*(1/6 - 2*f11 - 2*f13 + f3^2 + 2*f4^2 + f3*(-4*f4 + 2*f5 - 2*f8) + 
        f5*(-f7 - f8) + f7*f8 + f8^2 + f4*(f7 + 3*f8)) + 
      f5*(-41/9 + 24*f1 - 12*f19 - 16*f20 - 8*f21 - 8*f22 - 12*f26 + 6*f27 + 
        6*f29 - 8*f30 - 8*f31 + 12*f35 + 6*f36 + 6*f37 + 
        (-4 + 2*f12 + 2*f13 - 6*f14)*f8 + f7^2*f8 + 
        f7*(7/3 + 8*f11 + 2*f12 - 2*f13 - 6*f14 + f8^2)) + 12*f81 + 8*f82 + 
      4*f87 + 4*f88 + f8^2*(f11 + f13 + f14 - f9) + 
      f7^2*(f12 + f13 + f15 - f6*f8 - f9) + 
      (5/3 - 2*f11 - 2*f12 - 8*f13 - 6*f14 - 6*f15)*f9 - 6*f4^2*f9 + 4*f9^2 + 
      f3^2*(-8/3 - 2*f11 - 2*f12 - 10*f13 + f5^2 + f7^2 - 2*f7*f8 + f8^2 + 
        10*f9) + f3*(73/9 - 48*f1 - 8*f17 + 12*f19 + 12*f20 + 12*f21 + 
        16*f22 + 12*f26 - 12*f27 - 12*f29 + 12*f30 + 12*f31 - 8*f32 - 
        12*f35 - 12*f36 - 12*f37 - 12*f38 - 2*f5^2*f7 + f5*(4*f11 - 2*f7^2) - 
        f7^2*f8 + f8*(-7/3 + 4*f11 - 8*f12 + 2*f13 + 6*f14 + 6*f15 - 6*f9) + 
        f7*(-7/3 - 8*f11 + 4*f12 + 6*f13 + 6*f14 + 6*f15 - f8^2 - 2*f9) - 
        12*f4*f9) + f4*(8*f17 + 12*f21 + 8*f22 + 8*f5*f9 - 6*f7*f9 - 
        6*f8*f9) + f6*(-4*f36 - 4*f37 + f8*(4 - 6*f11 - 6*f12 - 6*f13 + 
          4*f14 + 6*f9)) + f7*(-2*f17 + 12*f19 - 4*f20 + 6*f21 + 4*f22 + 
        4*f25 - 2*f27 + 4*f28 - 2*f29 - 2*f30 + 6*f31 + 10*f32 - 4*f34 - 
        2*f36 - 2*f37 - 2*f38 - 2*f6^2*f8 + f8*(2*f11 + 2*f12 + 4*f13 + 
          2*f14 + 2*f15 - 4*f9) + f6*(4 - 6*f11 - 6*f12 - 6*f13 + 4*f15 - 
          f8^2 + 6*f9)) + f2*(-41/9 + 24*f1 - 16*f19 - 12*f20 + 12*f22 - 
        8*f26 + 6*f27 + 6*f29 - 12*f30 - 16*f31 - 20*f32 + 6*f36 + 6*f37 + 
        12*f38 + 2*f4^3 + f3^2*(-10*f4 + 8*f5) + f5^2*(-f7 - f8) + f7^2*f8 + 
        f4^2*(-4*f5 + 3*f7 + 3*f8) + f5*(4 - 6*f11 - 6*f12 + 8*f13 - 6*f14 - 
          6*f15 - f7^2 + f7*(6*f6 - 2*f8) + 6*f6*f8 - f8^2) + 
        f7*(-4 + 2*f11 - 4*f13 - 6*f15 + f8^2) + 
        f8*(7/3 + 2*f11 + 8*f12 - 4*f13 - 6*f15 - 8*f9) + 
        f4*(-5/3 + 2*f11 + 2*f12 + 8*f13 + 6*f14 + 6*f15 + f7^2 - 6*f6*f8 + 
          f8^2 + f7*(-6*f6 + 4*f8) - 8*f9) + f3*(4*f12 - 16*f13 + 6*f4^2 + 
          2*f5^2 + f5*(-2*f7 - 2*f8) - 2*f8^2 + f4*(2*f7 + 6*f8) + 8*f9)) + 
      2*f91 + 2*f92 + 2*f93 + 2*f94 + 2*f95 + 2*f96], 
 CL2betaFull -> rat[L/(w + z)]*trans[2*f2 + 2*f3 - 2*f5 - 2*f6] + 
   rat[L/(w - z)]*trans[-2*f2 + 2*f3 + 2*f5 - 2*f6] + 
   rat[(w + z)^(-1)]*trans[-2*f11 - 2*f13 + 2*f14 + f3^2 - f6^2 + 
      f5*(19/3 - 2*f7) + f6*(19/3 - 2*f7) + f3*(-19/3 + 2*f7) + 
      f2*(-19/3 + 2*f4 + 2*f7) - 2*f9] + rat[(w - z)^(-1)]*
    trans[-2*f12 + 2*f13 + 2*f15 + f3^2 - f6^2 + f6*(19/3 - 2*f8) + 
      f2*(19/3 - 2*f4 - 2*f8) + f3*(-19/3 + 2*f8) + f5*(-19/3 + 2*f8) + 
      2*f9], CL2PFull -> 
  rat[L/(w + z)]*trans[8*f10 - 4*f12 - 4*f13 + 4*f15 - 4*f3^2 + 4*f6^2 + 
      f6*(6 - 4*f8) + f2*(-6 + 4*f3 + 4*f4 - 4*f5 - 4*f6 - 4*f8) + 
      f3*(-6 + 4*f5 + 4*f8) + f5*(6 - 4*f6 + 4*f8) - 4*f9] + 
   rat[L/(w - z)]*trans[-8*f10 - 4*f11 + 4*f13 + 4*f14 - 4*f3^2 + 4*f6^2 + 
      f6*(6 - 4*f7) + f5*(-6 - 4*f6 - 4*f7) + f3*(-6 + 4*f5 + 4*f7) + 
      f2*(6 + 4*f3 - 4*f4 + 4*f5 - 4*f6 + 4*f7) + 4*f9] + 
   rat[(w + z)^(-1)]*trans[6*f11 + 6*f13 - 6*f14 + 4*f17 - 4*f18 - 4*f19 + 
      4*f21 - 4*f22 - 8*f23 + 4*f24 - (4*f3^3)/3 + 4*f30 - 4*f31 - 4*f32 + 
      4*f33 - 4*f38 + (4*f6^3)/3 + f3^2*(-1 - 2*f7) + f6^2*(1 + 2*f7) + 
      f2^2*(2*f3 + 2*f4 - 2*f5 - 2*f6 + 2*f7 - 2*f8) + 
      f5^2*(-2*f6 - 2*f7 + 2*f8) + f6*(-47/3 - 4*f14 + 6*f7 - 2*f8^2) + 
      f3*(47/3 + 4*f11 + 2*f5^2 - 6*f7 + f5*(-2 + 4*f7) + 2*f8^2) + 
      f5*(-47/3 - 4*f11 + 4*f15 + 6*f7 + f6*(2 - 4*f8) + 2*f8^2) + 
      f4*(8*f10 - 4*f9) + f2*(47/3 + 4*f10 - 4*f12 - 4*f13 + 4*f14 + 2*f4^2 + 
        f6*(2 - 4*f7) - 6*f7 + f4*(-6 - 4*f8) - 2*f8^2 + f3*(-2 + 4*f8) - 
        4*f9) + 6*f9 + f8*(-4*f12 + 4*f13 + 4*f15 + 4*f9)] + 
   rat[(w - z)^(-1)]*trans[6*f12 - 6*f13 - 6*f15 - 4*f17 + 4*f18 - 4*f20 - 
      4*f21 + 4*f22 + 8*f23 - 4*f24 + 4*f26 - (4*f3^3)/3 + 4*f31 + 4*f32 + 
      4*f34 - 4*f35 + (4*f6^3)/3 + f3*(47/3 + 4*f12 + 2*f5^2 + 2*f7^2 + 
        f5*(-2 + 4*f7) - 6*f8) + f5*(47/3 - 4*f11 + 4*f15 - 2*f7^2 + 
        f6*(2 - 4*f8) - 6*f8) + f3^2*(-1 - 2*f8) + 
      f2^2*(2*f3 - 2*f4 + 2*f5 - 2*f6 + 2*f7 - 2*f8) + f6^2*(1 + 2*f8) + 
      f5^2*(-2*f6 - 2*f7 + 2*f8) + f6*(-47/3 - 4*f15 - 2*f7^2 + 6*f8) + 
      f7*(-4*f11 - 4*f13 + 4*f14 - 4*f9) - 6*f9 + f4*(-8*f10 + 4*f9) + 
      f2*(-47/3 - 4*f10 - 4*f12 + 4*f13 + 4*f14 - 2*f4^2 + f6*(2 - 4*f7) + 
        2*f7^2 + f4*(6 + 4*f7) + 6*f8 + f3*(-2 + 4*f8) + 4*f9)], 
 CL2NpFull -> rat[w^(-2)]*trans[36*f11 - 36*f12 + 36*f14 - 36*f15 + 
      (-36*f3 + 36*f5 - 36*f6)*f7 + f2*(36*f7 - 36*f8) + 36*f3*f8 - 
      36*f5*f8 + 36*f6*f8] + rat[1/(w*(w + z))]*
    trans[12*f12 + 12*f13 + 12*f15 + f3*(12 - 12*f8) + f6*(12 - 12*f8) + 
      f5*(-12 + 12*f8) + f2*(-12 + 12*f4 - 12*f5 + 12*f8) - 12*f9] + 
   rat[1/(w*(w - z))]*trans[-12*f11 - 12*f13 - 12*f14 + f5*(12 - 12*f7) + 
      f2*(12 - 12*f4 + 12*f5 - 12*f7) + f3*(-12 + 12*f7) + f6*(-12 + 12*f7) + 
      12*f9] + rat[1/(w^2*(w - z))]*trans[(6*f12 - 6*f14)*f5 + 
      f2*(6*f11 - 6*f15 + f3*(6*f4 - 6*f5) - 6*f4*f6 + 6*f5*f6) + 
      f3*(6*f13 + 6*f14 + 6*f15 - 6*f9) + f6*(-6*f11 - 6*f12 - 6*f13 + 
        6*f9)] + rat[1/(w^2*(w + z))]*
    trans[(6*f12 - 6*f14)*f5 + f2*(6*f11 - 6*f15 + f3*(6*f4 - 6*f5) - 
        6*f4*f6 + 6*f5*f6) + f3*(6*f13 + 6*f14 + 6*f15 - 6*f9) + 
      f6*(-6*f11 - 6*f12 - 6*f13 + 6*f9)] + 
   rat[w^(-1)]*trans[-12*f11 - 12*f12 + 12*f14 + 12*f15 + 
      f2*(12*f11 - 12*f15 - 12*f4*f6 + 12*f5*f6 + 12*f7 - 12*f8) + 
      f5*(12*f12 - 12*f14 - 12*f7 + 12*f8) + 
      f3*(24 + 12*f13 + 12*f14 + 12*f15 + f2*(12*f4 - 12*f5) + 12*f7 + 
        12*f8 - 12*f9) + f6*(-24 - 12*f11 - 12*f12 - 12*f13 - 12*f7 - 12*f8 + 
        12*f9)] + rat[w^(-3)]*trans[(-36*f12 + 36*f14)*f5 + 
      f2*(-36*f11 + 36*f15 + f3*(-36*f4 + 36*f5) + 36*f4*f6 - 36*f5*f6) + 
      f6*(36*f11 + 36*f12 + 36*f13 - 36*f9) + 
      f3*(-36*f13 - 36*f14 - 36*f15 + 36*f9)] + 
   rat[z/w^3]*trans[-216*f1 + 72*f21 + 72*f22 + 72*f25 - 36*f27 + 72*f28 - 
      36*f29 + 72*f31 - 36*f36 - 36*f37 + f5*(-36*f12 - 36*f14 + 36*f7*f8) + 
      f2*(-36*f11 - 72*f13 - 36*f15 + 36*f4^2 + f3*(-36*f4 + 36*f5) + 
        f5*(36*f6 - 36*f7 - 36*f8) + 36*f7*f8 + 
        f4*(-36*f6 + 36*f7 + 36*f8)) + f8*(36*f11 + 36*f13 + 36*f14 - 
        36*f9) + f7*(36*f12 + 36*f13 + 36*f15 - 36*f9) - 72*f4*f9 + 
      f6*(-36*f11 - 36*f12 - 36*f13 - 36*f7*f8 + 36*f9) + 
      f3*(-36*f13 + 36*f14 + 36*f15 - 36*f7*f8 + 36*f9)] + 
   rat[z/w^2]*trans[6*f13^2 + f13*(-6*f14 + 6*f15) + 
      f12*(-6*f13 - 6*f14 + 6*f15) + f11*(6*f13 - 6*f14 + 6*f15) + 24*f46 + 
      24*f56 + 24*f58 - 12*f66 + 12*f78 + f5*(36*f1 - 12*f21 - 12*f22 + 
        6*f27 + 6*f29 - 12*f30 - 12*f31 - 12*f35 + 6*f36 + 6*f37 + 
        (-6*f12 + 6*f14)*f7 + (6*f12 - 6*f14)*f8) + 
      f2*(-36*f1 + 12*f21 - 12*f22 + 12*f26 - 6*f27 - 6*f29 - 12*f31 - 
        24*f32 - 6*f36 - 6*f37 + 12*f38 - 6*f4^2*f5 + (-6*f11 + 6*f15)*f7 + 
        (6*f11 - 6*f15)*f8 + f5*(-6*f11 + 6*f12 + 12*f13 + 6*f14 - 6*f15 - 
          6*f6*f7 + f3*(6*f7 - 6*f8) + 6*f6*f8) + 
        f4*(6*f11 - 6*f12 + 12*f13 - 6*f14 + 6*f15 + 6*f6*f7 - 6*f6*f8 + 
          f3*(-6*f7 + 6*f8))) + f6*f7*(6*f11 + 6*f12 + 6*f13 - 6*f9) + 
      (-6*f11 + 6*f12 - 12*f13 + 6*f14 - 6*f15)*f9 + 12*f4*f5*f9 - 6*f9^2 + 
      f6*f8*(-6*f11 - 6*f12 - 6*f13 + 6*f9) + 
      f3*(12*f35 - 12*f38 + f8*(6*f13 + 6*f14 + 6*f15 - 6*f9) + 
        f7*(-6*f13 - 6*f14 - 6*f15 + 6*f9))] + 
   rat[(w - z)^(-1)]*trans[4*f13^2 + f12*(-4*f13 - 4*f14) + 4*f14*f15 + 
      f11*(-4*f12 + 4*f13 - 8*f14 + 4*f15) + f13*(-4*f14 + 4*f15) + 16*f46 - 
      8*f49 - 8*f52 + 16*f56 + 16*f58 - 8*f63 - 16*f66 + 
      f5*(-38/3 + 24*f1 + 2*f12 - 2*f14 + 8*f20 - 8*f21 - 8*f22 + 4*f27 + 
        4*f29 - 8*f31 - 8*f33 - 16*f35 + 4*f36 + 4*f37 + 4*f6 + 
        (-8*f12 + 8*f14)*f7) + f2*(38/3 - 24*f1 + 2*f11 - 2*f15 + 8*f19 + 
        8*f21 - 8*f22 + 16*f26 - 4*f27 - 4*f29 - 8*f31 - 16*f32 - 8*f34 - 
        4*f36 - 4*f37 + f3^2*(4*f4 - 4*f5) + (4 - 8*f13)*f6 + 
        f4^2*(-4*f5 + 4*f6) + f5*(-4*f11 + 4*f12 + 8*f13 + 4*f14 - 4*f15 + 
          4*f6^2 + f6*(2 - 8*f7)) + (-8*f11 + 8*f15)*f7 + 
        f3*(-4 + 8*f13 - 4*f4^2 + f4*(2 - 8*f7) + f5*(-2 + 8*f7)) + 
        f4*(4*f11 - 4*f12 + 8*f13 - 4*f14 + 4*f15 - 4*f6^2 + 
          f6*(-2 + 8*f7))) - 8*f72 + f3^2*(4 + 4*f13 - 4*f9) + 
      (-4*f11 + 4*f12 - 8*f13 + 4*f14 - 4*f15)*f9 - 4*f9^2 + 
      f6*(38/3 - 24*f1 - 2*f11 - 2*f12 - 2*f13 + 8*f21 + 8*f22 + 8*f25 - 
        4*f27 + 8*f28 - 4*f29 + 8*f31 - 4*f36 - 4*f37 + 
        f7*(8*f11 + 8*f12 + 8*f13 - 8*f9) + 2*f9) + 
      f6^2*(-4 - 4*f11 - 4*f12 - 4*f13 + 4*f9) + f4*(8*f5*f9 - 8*f6*f9) + 
      f3*(-38/3 + 24*f1 + 2*f13 + 2*f14 + 2*f15 - 8*f21 - 8*f22 + 4*f27 + 
        4*f29 - 8*f31 + 8*f33 + 8*f34 + 16*f35 + 4*f36 + 4*f37 - 4*f5 - 
        2*f9 + 8*f4*f9 + f7*(-8*f13 - 8*f14 - 8*f15 + 8*f9))] + 
   rat[(w + z)^(-1)]*trans[-4*f13^2 + f12*(4*f13 + 4*f14 - 8*f15) + 
      f11*(-4*f12 - 4*f13 - 4*f15) + f13*(4*f14 - 4*f15) + 4*f14*f15 - 
      16*f46 - 8*f49 - 8*f52 - 16*f56 - 16*f58 - 8*f63 - 8*f72 - 16*f78 + 
      f5*(38/3 - 24*f1 + 2*f12 - 2*f14 + 8*f20 + 8*f21 + 8*f22 - 4*f27 - 
        4*f29 + 16*f30 + 8*f31 - 8*f33 - 4*f36 - 4*f37 + 4*f6 + 
        (-8*f12 + 8*f14)*f8) + f2*(-38/3 + 24*f1 + 2*f11 - 2*f15 + 8*f19 - 
        8*f21 + 8*f22 + 4*f27 + 4*f29 + 8*f31 + 16*f32 - 8*f34 + 4*f36 + 
        4*f37 - 16*f38 + f3^2*(4*f4 - 4*f5) + (4 - 8*f13)*f6 + 
        f4^2*(4*f5 + 4*f6) + f5*(4*f11 - 4*f12 - 8*f13 - 4*f14 + 4*f15 + 
          4*f6^2 + f6*(2 - 8*f8)) + (-8*f11 + 8*f15)*f8 + 
        f3*(-4 + 8*f13 - 4*f4^2 + f4*(2 - 8*f8) + f5*(-2 + 8*f8)) + 
        f4*(-4*f11 + 4*f12 - 8*f13 + 4*f14 - 4*f15 - 4*f6^2 + 
          f6*(-2 + 8*f8))) + f3^2*(4 + 4*f13 - 4*f9) + 
      (4*f11 - 4*f12 + 8*f13 - 4*f14 + 4*f15)*f9 + 4*f9^2 + 
      f6*(38/3 - 24*f1 - 2*f11 - 2*f12 - 2*f13 + 8*f21 + 8*f22 + 8*f25 - 
        4*f27 + 8*f28 - 4*f29 + 8*f31 - 4*f36 - 4*f37 + 
        f8*(8*f11 + 8*f12 + 8*f13 - 8*f9) + 2*f9) + 
      f6^2*(-4 - 4*f11 - 4*f12 - 4*f13 + 4*f9) + f4*(-8*f5*f9 - 8*f6*f9) + 
      f3*(-38/3 + 24*f1 + 2*f13 + 2*f14 + 2*f15 - 8*f21 - 8*f22 + 4*f27 + 
        4*f29 - 8*f31 + 8*f33 + 8*f34 + 4*f36 + 4*f37 + 16*f38 - 4*f5 - 
        2*f9 + 8*f4*f9 + f8*(-8*f13 - 8*f14 - 8*f15 + 8*f9))] + 
   rat[z/w^4]*trans[-18*f13^2 + f13*(18*f14 - 18*f15) + 
      f11*(-18*f13 + 18*f14 - 18*f15) + f12*(18*f13 + 18*f14 - 18*f15) - 
      72*f46 - 72*f56 - 72*f58 + 36*f66 - 36*f78 + 
      f5*(-108*f1 + 36*f21 + 36*f22 - 18*f27 - 18*f29 + 36*f30 + 36*f31 + 
        36*f35 - 18*f36 - 18*f37 + (18*f12 - 18*f14)*f7 + 
        (-18*f12 + 18*f14)*f8) + f2*(108*f1 - 36*f21 + 36*f22 - 36*f26 + 
        18*f27 + 18*f29 + 36*f31 + 72*f32 + 18*f36 + 18*f37 - 36*f38 + 
        18*f4^2*f5 + (18*f11 - 18*f15)*f7 + (-18*f11 + 18*f15)*f8 + 
        f4*(-18*f11 + 18*f12 - 36*f13 + 18*f14 - 18*f15 - 18*f6*f7 + 
          f3*(18*f7 - 18*f8) + 18*f6*f8) + f5*(18*f11 - 18*f12 - 36*f13 - 
          18*f14 + 18*f15 + 18*f6*f7 - 18*f6*f8 + f3*(-18*f7 + 18*f8))) + 
      f6*f8*(18*f11 + 18*f12 + 18*f13 - 18*f9) + 
      (18*f11 - 18*f12 + 36*f13 - 18*f14 + 18*f15)*f9 - 36*f4*f5*f9 + 
      18*f9^2 + f6*f7*(-18*f11 - 18*f12 - 18*f13 + 18*f9) + 
      f3*(-36*f35 + 36*f38 + f7*(18*f13 + 18*f14 + 18*f15 - 18*f9) + 
        f8*(-18*f13 - 18*f14 - 18*f15 + 18*f9))], 
 functions -> {f1 -> Zeta[3], f2 -> GPL[{-1}, w], f3 -> GPL[{-1}, z], 
   f4 -> GPL[{0}, w], f5 -> GPL[{1}, w], f6 -> GPL[{1}, z], 
   f7 -> GPL[{-w}, z], f8 -> GPL[{w}, z], f9 -> GPL[{-1, 0}, w], 
   f10 -> GPL[{-1, 1}, w], f11 -> GPL[{-1, -w}, z], f12 -> GPL[{-1, w}, z], 
   f13 -> GPL[{0, 1}, w], f14 -> GPL[{1, -w}, z], f15 -> GPL[{1, w}, z], 
   f16 -> GPL[{-w, w}, z], f17 -> GPL[{-1, -1, 0}, w], 
   f18 -> GPL[{-1, -1, 1}, w], f19 -> GPL[{-1, -1, -w}, z], 
   f20 -> GPL[{-1, -1, w}, z], f21 -> GPL[{-1, 0, 0}, w], 
   f22 -> GPL[{-1, 0, 1}, w], f23 -> GPL[{-1, 1, 0}, w], 
   f24 -> GPL[{-1, 1, 1}, w], f25 -> GPL[{-1, -w, 1}, z], 
   f26 -> GPL[{-1, -w, -w}, z], f27 -> GPL[{-1, -w, w}, z], 
   f28 -> GPL[{-1, w, 1}, z], f29 -> GPL[{-1, w, -w}, z], 
   f30 -> GPL[{-1, w, w}, z], f31 -> GPL[{0, 0, 1}, w], 
   f32 -> GPL[{0, 1, 1}, w], f33 -> GPL[{1, 1, -w}, z], 
   f34 -> GPL[{1, 1, w}, z], f35 -> GPL[{1, -w, -w}, z], 
   f36 -> GPL[{1, -w, w}, z], f37 -> GPL[{1, w, -w}, z], 
   f38 -> GPL[{1, w, w}, z], f39 -> GPL[{-w, -w, w}, z], 
   f40 -> GPL[{-w, w, w}, z], f41 -> GPL[{-1, -1, -1, 0}, w], 
   f42 -> GPL[{-1, -1, -1, 1}, w], f43 -> GPL[{-1, -1, -1, -w}, z], 
   f44 -> GPL[{-1, -1, -1, w}, z], f45 -> GPL[{-1, -1, 0, 0}, w], 
   f46 -> GPL[{-1, -1, 0, 1}, w], f47 -> GPL[{-1, -1, 1, 0}, w], 
   f48 -> GPL[{-1, -1, 1, 1}, w], f49 -> GPL[{-1, -1, -w, 1}, z], 
   f50 -> GPL[{-1, -1, -w, -w}, z], f51 -> GPL[{-1, -1, -w, w}, z], 
   f52 -> GPL[{-1, -1, w, 1}, z], f53 -> GPL[{-1, -1, w, -w}, z], 
   f54 -> GPL[{-1, -1, w, w}, z], f55 -> GPL[{-1, 0, 0, 0}, w], 
   f56 -> GPL[{-1, 0, 0, 1}, w], f57 -> GPL[{-1, 0, 1, 0}, w], 
   f58 -> GPL[{-1, 0, 1, 1}, w], f59 -> GPL[{-1, 1, 0, 0}, w], 
   f60 -> GPL[{-1, 1, 0, 1}, w], f61 -> GPL[{-1, 1, 1, 0}, w], 
   f62 -> GPL[{-1, 1, 1, 1}, w], f63 -> GPL[{-1, -w, 1, 1}, z], 
   f64 -> GPL[{-1, -w, 1, -w}, z], f65 -> GPL[{-1, -w, 1, w}, z], 
   f66 -> GPL[{-1, -w, -w, 1}, z], f67 -> GPL[{-1, -w, -w, -w}, z], 
   f68 -> GPL[{-1, -w, -w, w}, z], f69 -> GPL[{-1, -w, w, 1}, z], 
   f70 -> GPL[{-1, -w, w, -w}, z], f71 -> GPL[{-1, -w, w, w}, z], 
   f72 -> GPL[{-1, w, 1, 1}, z], f73 -> GPL[{-1, w, 1, -w}, z], 
   f74 -> GPL[{-1, w, 1, w}, z], f75 -> GPL[{-1, w, -w, 1}, z], 
   f76 -> GPL[{-1, w, -w, -w}, z], f77 -> GPL[{-1, w, -w, w}, z], 
   f78 -> GPL[{-1, w, w, 1}, z], f79 -> GPL[{-1, w, w, -w}, z], 
   f80 -> GPL[{-1, w, w, w}, z], f81 -> GPL[{0, 0, 0, 1}, w], 
   f82 -> GPL[{0, 0, 1, 1}, w], f83 -> GPL[{0, 1, 1, 1}, w], 
   f84 -> GPL[{1, 1, 1, -w}, z], f85 -> GPL[{1, 1, 1, w}, z], 
   f86 -> GPL[{1, 1, -w, -w}, z], f87 -> GPL[{1, 1, -w, w}, z], 
   f88 -> GPL[{1, 1, w, -w}, z], f89 -> GPL[{1, 1, w, w}, z], 
   f90 -> GPL[{1, -w, -w, -w}, z], f91 -> GPL[{1, -w, -w, w}, z], 
   f92 -> GPL[{1, -w, w, -w}, z], f93 -> GPL[{1, -w, w, w}, z], 
   f94 -> GPL[{1, w, -w, -w}, z], f95 -> GPL[{1, w, -w, w}, z], 
   f96 -> GPL[{1, w, w, -w}, z], f97 -> GPL[{1, w, w, w}, z]}}


==> anc/CoefficientFunctions.m <==
{CT0 -> rat[w/(-1 + z)]*trans[-1] + rat[w/(1 + z)]*trans[-1], 
 CT1Full -> rat[(L*w)/(-1 + z)]*trans[-3 + 2*f3 + 2*f4 - 4*f5] + 
   rat[w/(-1 + z)]*trans[9 - 3*f3 + f3^2 - 3*f4 + f4^2 + 3*f5 - 2*f5^2] + 
   rat[(L*w)/(1 + z)]*trans[-3 + 2*f3 + 2*f4 - 4*f6] + 
   rat[(L*z)/(w - z)]*trans[f3 + f4 - f5 - f6] + 
   rat[(L*z)/(w + z)]*trans[f3 + f4 - f5 - f6] + 
   rat[L/(w - z)]*trans[f3 - f4 - f5 + f6] + 
   rat[L/(w + z)]*trans[-f3 + f4 - f5 + f6] + 
   rat[w/(1 + z)]*trans[9 - 3*f3 + f3^2 - 3*f4 + f4^2 + 3*f6 - 2*f6^2] + 
   rat[z/(w - z)]*trans[-3*f3 + f3^2/2 - 3*f4 + f4^2/2 + 3*f5 - f5^2/2 + 
      3*f6 - f6^2/2] + rat[z/(w + z)]*trans[-3*f3 + f3^2/2 - 3*f4 + f4^2/2 + 
      3*f5 - f5^2/2 + 3*f6 - f6^2/2] + rat[(w - z)^(-1)]*
    trans[f3^2/2 - f4^2/2 - f5^2/2 + f6^2/2] + 
   rat[(w + z)^(-1)]*trans[-1/2*f3^2 + f4^2/2 - f5^2/2 + f6^2/2], 
 CL1Full -> rat[(w + z)^(-1)]*trans[2*f3 - 2*f4 + 2*f5 - 2*f6] + 
   rat[(w - z)^(-1)]*trans[-2*f3 + 2*f4 + 2*f5 - 2*f6], 
 CT2betaFull -> rat[(L^2*w)/(-1 + z)]*trans[3/2 - f3 - f4 + 2*f5] + 
   rat[(L*w)/(-1 + z)]*trans[-19/2 - 2*f11 - 2*f12 + (19*f3)/3 - f3^2 + 
      (19*f4)/3 - f4^2 - (29*f5)/3 + 2*f5^2] + 
   rat[w/(-1 + z)]*trans[457/24 + 2*f17 + 2*f19 + f20 + f22 + 
      f11*(14/3 - 2*f5) + f12*(14/3 - 2*f5) + f3^2*(19/6 - f5) + 
      f4^2*(19/6 - f5) + (247*f5)/18 - (29*f5^2)/6 + f3*(-209/18 + f5^2) + 
      f4*(-209/18 + f5^2)] + rat[L^2/(w + z)]*
    trans[f3/2 - f4/2 + f5/2 - f6/2] + rat[L^2/(w - z)]*
    trans[-1/2*f3 + f4/2 + f5/2 - f6/2] + rat[(L^2*z)/(w - z)]*
    trans[-1/2*f3 - f4/2 + f5/2 + f6/2] + rat[(L^2*z)/(w + z)]*
    trans[-1/2*f3 - f4/2 + f5/2 + f6/2] + rat[(L^2*w)/(1 + z)]*
    trans[3/2 - f3 - f4 + 2*f6] + rat[L/(w - z)]*
    trans[f10 - f11 + (8*f3)/3 - f3^2/2 - (8*f4)/3 + f4^2/2 - (8*f5)/3 + 
      f5^2/2 + (8*f6)/3 - f6^2/2] + rat[(L*z)/(w - z)]*
    trans[-f10 - f11 + (11*f3)/3 - f3^2/2 + (11*f4)/3 - f4^2/2 - (11*f5)/3 + 
      f5^2/2 - (11*f6)/3 + f6^2/2] + rat[(w - z)^(-1)]*
    trans[-1/2*f18 + f19 + f20/2 - f21 + f11*(4/3 - f5) + f3^2*(4/3 - f5/2) + 
      (35*f5)/9 - (4*f5^2)/3 + f3*(-35/9 + f5^2/2) + f4^2*(-4/3 + f6/2) + 
      f10*(-4/3 + f6) - (35*f6)/9 + (4*f6^2)/3 + f4*(35/9 - f6^2/2)] + 
   rat[z/(w - z)]*trans[f18/2 + f19 + f20/2 + f21 + f11*(10/3 - f5) + 
      f3^2*(11/6 - f5/2) + (139*f5)/18 - (11*f5^2)/6 + 
      f3*(-139/18 + f5^2/2) + f10*(10/3 - f6) + f4^2*(11/6 - f6/2) + 
      (139*f6)/18 - (11*f6^2)/6 + f4*(-139/18 + f6^2/2)] + 
   rat[(L*w)/(1 + z)]*trans[-19/2 - 2*f10 + (19*f3)/3 - f3^2 + (19*f4)/3 - 
      f4^2 - (29*f6)/3 + 2*f6^2 - 2*f9] + rat[(L*z)/(w + z)]*
    trans[-f12 + (11*f3)/3 - f3^2/2 + (11*f4)/3 - f4^2/2 - (11*f5)/3 + 
      f5^2/2 - (11*f6)/3 + f6^2/2 - f9] + 
   rat[L]*trans[-f10 - f11 + f12 + f9] + rat[L/(w + z)]*
    trans[-f12 - (8*f3)/3 + f3^2/2 + (8*f4)/3 - f4^2/2 - (8*f5)/3 + f5^2/2 + 
      (8*f6)/3 - f6^2/2 + f9] + rat[w/(1 + z)]*
    trans[457/24 + f16 + f18 + 2*f21 + 2*f24 + f10*(14/3 - 2*f6) + 
      f3^2*(19/6 - f6) + f4^2*(19/6 - f6) + (247*f6)/18 - (29*f6^2)/6 + 
      f3*(-209/18 + f6^2) + f4*(-209/18 + f6^2) + (14/3 - 2*f6)*f9] + 
   rat[z/(w + z)]*trans[f16/2 + f17 + f22/2 + f24 + f12*(10/3 - f5) + 
      f4^2*(11/6 - f5/2) + (139*f5)/18 - (11*f5^2)/6 + 
      f4*(-139/18 + f5^2/2) + f3^2*(11/6 - f6/2) + (139*f6)/18 - 
      (11*f6^2)/6 + f3*(-139/18 + f6^2/2) + (10/3 - f6)*f9] + 
   rat[1]*trans[-1/2*f16 - f17 + f18/2 + f19 + f20/2 + f21 - f22/2 - f24 + 
      f11*(10/3 - f5) + f12*(-10/3 + f5) + (f4^2*f5)/2 - (f4*f5^2)/2 + 
      f10*(10/3 - f6) + f3^2*(-1/2*f5 + f6/2) - (f4^2*f6)/2 + (f4*f6^2)/2 + 
      f3*(f5^2/2 - f6^2/2) + (-10/3 + f6)*f9] + 
   rat[(w + z)^(-1)]*trans[-1/2*f16 + f17 + f22/2 - f24 + f12*(4/3 - f5) + 
      f4^2*(4/3 - f5/2) + (35*f5)/9 - (4*f5^2)/3 + f4*(-35/9 + f5^2/2) + 
      f3^2*(-4/3 + f6/2) - (35*f6)/9 + (4*f6^2)/3 + f3*(35/9 - f6^2/2) + 
      (-4/3 + f6)*f9], CT2PFull -> 
  rat[(L^2*w)/(-1 + z)]*trans[-9/2 - 4*f11 - 4*f12 - 2*f3^2 - 2*f4^2 - 
      12*f5 - 8*f5^2 + f4*(6 + 8*f5) + f3*(6 - 4*f4 + 8*f5)] + 
   rat[(L*w)/(-1 + z)]*trans[47/2 - 8*f20 - 8*f22 + f11*(12 - 8*f3) - 
      2*f3^3 + f12*(12 - 8*f4) - 2*f4^3 + (103*f5)/3 + 6*f5^2 - 8*f5^3 + 
      f4^2*(9 + 4*f5) + f3^2*(9 - 2*f4 + 4*f5) + 
      f4*(-65/3 - 18*f5 + 4*f5^2) + f3*(-65/3 + 12*f4 - 2*f4^2 - 18*f5 + 
        4*f5^2)] + rat[w/(-1 + z)]*trans[-701/24 - 36*f2 + 20*f28 - 
      (5*f3^4)/3 + 20*f30 + 16*f31 + 16*f33 - (5*f4^4)/3 - 24*f45 - 24*f46 + 
      f20*(3 + 4*f3 - 12*f5) + f22*(3 + 4*f4 - 12*f5) + 
      (-167/18 - 48*f2)*f5 + (49*f5^2)/6 + 8*f5^3 - (13*f5^4)/3 + 
      f3^3*(2 + (14*f5)/3) + f4^3*(2 + (14*f5)/3) + 
      f19*(-6 - 12*f3 + 12*f5) + f17*(-6 - 12*f4 + 12*f5) + 
      f4^2*(-65/6 - 5*f5^2) + f3^2*(-65/6 + 3*f4 - f4^2 - 5*f5^2) + 
      f4*(295/18 + 24*f2 + 9*f5 - 9*f5^2 + (14*f5^3)/3) + 
      f3*(295/18 + 24*f2 - 9*f4 + 3*f4^2 + 9*f5 - 9*f5^2 + (14*f5^3)/3) + 
      f11*(-37/3 - 6*f3^2 + 6*f5 - 2*f5^2 + f3*(6 + 4*f5)) + 
      f12*(-37/3 - 6*f4^2 + 6*f5 - 2*f5^2 + f4*(6 + 4*f5))] + 
   rat[(L^2*z)/(w + z)]*trans[-f10 - f11 - f3^2/2 - f4^2/2 - 4*f5 - 2*f5^2 - 
      4*f6 - 2*f6^2 + f4*(4 + 2*f5 + 2*f6) + f3*(4 - 3*f4 + 2*f5 + 2*f6)] + 
   rat[L^2/(w + z)]*trans[f10 - f11 + f3^2/2 + f4^2/2 - 2*f5 - 2*f5^2 + 
      f4*(2 + 2*f5 - 2*f6) + f3*(-2 - f4 + 2*f5 - 2*f6) + 2*f6 + 2*f6^2 + 
      2*f8] + rat[(L^2*w)/(1 + z)]*trans[-9/2 - 4*f10 - 2*f3^2 - 2*f4^2 - 
      12*f6 - 8*f6^2 + f4*(6 + 8*f6) + f3*(6 - 4*f4 + 8*f6) - 4*f9] + 
   rat[L^2]*trans[f10 + f11 - f12 - f9] + rat[(L^2*z)/(w - z)]*
    trans[-f12 - f3^2/2 - f4^2/2 - 4*f5 - 2*f5^2 - 4*f6 - 2*f6^2 + 
      f4*(4 + 2*f5 + 2*f6) + f3*(4 - 3*f4 + 2*f5 + 2*f6) - f9] + 
   rat[L^2/(w - z)]*trans[-f12 - f3^2/2 - f4^2/2 - 2*f5 - 2*f5^2 + 
      f4*(-2 + 2*f5 - 2*f6) + f3*(2 + f4 + 2*f5 - 2*f6) + 2*f6 + 2*f6^2 - 
      2*f8 + f9] + rat[(L*w)/(1 + z)]*trans[47/2 - 8*f16 - 8*f18 - 2*f3^3 + 
      f10*(12 - 8*f4) - 2*f4^3 + (103*f6)/3 + 6*f6^2 - 8*f6^3 + 
      f4^2*(9 + 4*f6) + f3^2*(9 - 2*f4 + 4*f6) + 
      f4*(-65/3 - 18*f6 + 4*f6^2) + f3*(-65/3 + 12*f4 - 2*f4^2 - 18*f6 + 
        4*f6^2) + (12 - 8*f3)*f9] + rat[(L*z)/(w - z)]*
    trans[2*f14 + 2*f15 - 2*f16 - 2*f18 - 2*f19 - 2*f20 - 2*f21 - 2*f22 - 
      f3^3/3 + f12*(5 - 2*f4) - (4*f4^3)/3 + (61*f5)/3 + 5*f5^2 - 
      (5*f5^3)/3 + f11*(3 - 2*f3 + 2*f5) + f4*(-61/3 - 9*f5 + f5^2 - 9*f6) + 
      (61*f6)/3 + 5*f6^2 - (5*f6^3)/3 + f3^2*(13/2 - 3*f4 + 2*f5 + f6) + 
      f10*(3 - 2*f4 + 2*f6) + f4^2*(13/2 + f5 + 2*f6) + 
      f3*(-61/3 + 13*f4 - 9*f5 - 9*f6 + f6^2) + (2*f3 - 2*f4)*f8 + 
      (5 - 2*f3)*f9] + rat[L/(w - z)]*trans[-2*f14 + 2*f15 + 2*f16 + 2*f18 - 
      2*f19 - 2*f20 + 2*f21 - 2*f22 - f3^3/3 + f12*(-1 - 2*f4) - (2*f4^3)/3 + 
      (4*f5)/3 + f5^2 - (5*f5^3)/3 + f11*(3 - 2*f3 + 2*f5) + 
      f10*(-3 + 2*f4 - 2*f6) + f4^2*(-5/2 + f5 - 2*f6) + 
      f3^2*(3/2 - f4 + 2*f5 - f6) - (4*f6)/3 - f6^2 + (5*f6^3)/3 + 
      f4*(4/3 - 3*f5 + f5^2 + 3*f6) + f3*(-4/3 + f4 + 2*f4^2 - 3*f5 + 3*f6 - 
        f6^2) + (-2 - 2*f3 - 2*f4)*f8 + (1 + 2*f3)*f9] + 
   rat[L]*trans[2*f17 - 2*f19 - 2*f21 + 2*f24 + f12*(2 - 2*f5) - f4^2*f5 + 
      f4*f5^2 + f11*(-2 + 2*f5) + f3^2*(f5 - f6) + f4^2*f6 - f4*f6^2 + 
      f10*(-2 + 2*f6) + f3*(-f5^2 + f6^2) + (2 - 2*f6)*f9] + 
   rat[L/(w + z)]*trans[2*f14 - 2*f15 + 2*f16 - 2*f17 + 2*f18 - 2*f20 - 
      2*f22 + 2*f24 + f11*(-1 - 2*f3) + f3^3/3 + (2*f4^3)/3 + 
      f10*(1 + 2*f4) + (4*f5)/3 + f5^2 - (5*f5^3)/3 + f12*(3 - 2*f4 + 2*f5) + 
      f3^2*(-3/2 + f4 + f5 - 2*f6) + f4^2*(5/2 + 2*f5 - f6) - (4*f6)/3 - 
      f6^2 + (5*f6^3)/3 + f3*(4/3 - f4 - 2*f4^2 - 3*f5 + f5^2 + 3*f6) + 
      f4*(-4/3 - 3*f5 + 3*f6 - f6^2) + (2 + 2*f3 + 2*f4)*f8 + 
      (-3 + 2*f3 - 2*f6)*f9] + rat[(L*z)/(w + z)]*
    trans[2*f14 + 2*f15 - 2*f16 - 2*f17 - 2*f18 - 2*f20 - 2*f22 - 2*f24 + 
      f11*(5 - 2*f3) - f3^3/3 + f10*(5 - 2*f4) - (4*f4^3)/3 + (61*f5)/3 + 
      5*f5^2 - (5*f5^3)/3 + f12*(3 - 2*f4 + 2*f5) + 
      f3*(-61/3 + 13*f4 - 9*f5 + f5^2 - 9*f6) + (61*f6)/3 + 5*f6^2 - 
      (5*f6^3)/3 + f4^2*(13/2 + 2*f5 + f6) + f3^2*(13/2 - 3*f4 + f5 + 2*f6) + 
      f4*(-61/3 - 9*f5 - 9*f6 + f6^2) + (2*f3 - 2*f4)*f8 + 
      (3 - 2*f3 + 2*f6)*f9] + rat[1]*trans[2*f16 - 2*f18 - 2*f20 + 2*f22 + 
      f27 + 2*f28 - f29 - 2*f30 - f31 - 2*f32 + f33 + 2*f35 + 
      f19*(2 - 2*f5) + (f4 + f4^2)*f5 + (-f4 - f4^2/2)*f5^2 + (2*f4*f5^3)/3 + 
      f17*(-2 + 2*f5) + f12*(8/3 + 2*f5 - f5^2) + f11*(-8/3 - 2*f5 + f5^2) + 
      f21*(2 - 2*f6) + f24*(-2 + 2*f6) + f3^2*(-f5 + f5^2/2 + f6 - f6^2/2) + 
      f4^2*(-f6 + f6^2/2) + f10*(-8/3 - 2*f6 + f6^2) + 
      f4*(-f6 + f6^2 - (2*f6^3)/3) + f3*(-f5 + f5^2 - (2*f5^3)/3 + f6 - 
        f6^2 + (2*f6^3)/3) + (8/3 + 2*f6 - f6^2)*f9] + 
   rat[(w + z)^(-1)]*trans[-11*f25 - 13*f26 - 3*f27 + 3*f28 - 4*f29 + 
      (7*f3^4)/12 + 5*f30 + 4*f31 - 5*f32 + 3*f33 - 3*f35 + 
      f15*(-1/2 + 6*f3 - 8*f4) + (11*f4^4)/12 + f14*(1/2 - 4*f3 + 6*f4) + 
      12*f42 + 6*f43 + 6*f44 - 6*f45 - 6*f46 + f20*(7/2 + f3 - 3*f5) + 
      f22*(3/2 + f4 - 3*f5) + (187/18 - 12*f2)*f5 - f5^2/3 + (2*f5^3)/3 - 
      (5*f5^4)/6 + f17*(-3*f4 + f5) + f19*(4 - 3*f3 + 3*f5) + 
      f11*(1 - (3*f3^2)/2 - 3*f5 - f5^2/2 + f3*(2 + f5)) + 
      f12*(-8/3 - (3*f4^2)/2 + f5 + f5^2/2 + f4*(2 + f5)) + 
      f21*(-4 + 3*f4 - 3*f6) + f4^3*(-1/6 + (7*f5)/6 - (7*f6)/6) + 
      f3^3*(2/3 - 2*f4 + (7*f5)/6 - (7*f6)/6) + f24*(3*f3 - f6) + 
      (-187/18 + 12*f2)*f6 + f6^2/3 - (2*f6^3)/3 + (5*f6^4)/6 + 
      f16*(-3/2 - f3 + 3*f6) + f18*(-7/2 - f4 + 3*f6) + 
      f10*(-1 + (3*f4^2)/2 + f4*(-2 - f6) + 3*f6 + f6^2/2) + 
      f3^2*(1/6 - (3*f4)/2 + (7*f4^2)/2 - 2*f5 - (5*f5^2)/4 + (3*f6^2)/4) + 
      f4^2*(-7/6 - (3*f5^2)/4 + 2*f6 + (5*f6^2)/4) + 
      f4*(-187/18 + 12*f2 + f5 - (3*f5^2)/2 + f5^3/2 - f6 - f6^2/2 - 
        (7*f6^3)/6) + f3*(187/18 - 12*f2 + f4 + f4^2 - 3*f4^3 + f5 + f5^2/2 + 
        (7*f5^3)/6 - f6 + (3*f6^2)/2 - f6^3/2) + 
      (-2 + 2*f3^2 + f3*(1 - 2*f4) + f4 + 2*f4^2)*f8 + 
      (8/3 + (3*f3^2)/2 + f3*(-2 - f6) - f6 - f6^2/2)*f9] + 
   rat[(w - z)^(-1)]*trans[11*f25 + 13*f26 - 4*f27 + 5*f28 - 3*f29 - 
      (7*f3^4)/12 + 3*f30 + 3*f31 - 3*f32 + 4*f33 - 5*f35 + 
      f14*(-1/2 + 4*f3 - 6*f4) - (11*f4^4)/12 + f15*(1/2 - 6*f3 + 8*f4) - 
      12*f42 + 6*f43 + 6*f44 - 6*f45 - 6*f46 + f20*(3/2 + f3 - 3*f5) + 
      f22*(7/2 + f4 - 3*f5) + (187/18 - 12*f2)*f5 - f5^2/3 + (2*f5^3)/3 - 
      (5*f5^4)/6 + f19*(-3*f3 + f5) + f17*(4 - 3*f4 + 3*f5) + 
      f11*(-8/3 - (3*f3^2)/2 + f5 + f5^2/2 + f3*(2 + f5)) + 
      f12*(1 - (3*f4^2)/2 - 3*f5 - f5^2/2 + f4*(2 + f5)) + 
      f24*(-4 + 3*f3 - 3*f6) + f4^3*(1/6 + (7*f5)/6 - (7*f6)/6) + 
      f3^3*(-2/3 + 2*f4 + (7*f5)/6 - (7*f6)/6) + f21*(3*f4 - f6) + 
      (-187/18 + 12*f2)*f6 + f6^2/3 - (2*f6^3)/3 + (5*f6^4)/6 + 
      f16*(-7/2 - f3 + 3*f6) + f18*(-3/2 - f4 + 3*f6) + 
      f10*(8/3 + (3*f4^2)/2 + f4*(-2 - f6) - f6 - f6^2/2) + 
      f4^2*(7/6 - 2*f5 - (5*f5^2)/4 + (3*f6^2)/4) + 
      f3^2*(-1/6 + (3*f4)/2 - (7*f4^2)/2 - (3*f5^2)/4 + 2*f6 + (5*f6^2)/4) + 
      f3*(-187/18 + 12*f2 - f4 - f4^2 + 3*f4^3 + f5 - (3*f5^2)/2 + f5^3/2 - 
        f6 - f6^2/2 - (7*f6^3)/6) + f4*(187/18 - 12*f2 + f5 + f5^2/2 + 
        (7*f5^3)/6 - f6 + (3*f6^2)/2 - f6^3/2) + 
      (2 - 2*f3^2 - f4 - 2*f4^2 + f3*(-1 + 2*f4))*f8 + 
      (-1 + (3*f3^2)/2 + f3*(-2 - f6) + 3*f6 + f6^2/2)*f9] + 
   rat[z/(w - z)]*trans[3*f25 + 3*f26 + 4*f27 + 5*f28 + 3*f29 - (7*f3^4)/12 + 
      f14*(-3/2 + 2*f3) + 3*f30 + 3*f31 + 3*f32 + 4*f33 + 5*f35 - 
      (13*f4^4)/12 + f15*(-3/2 + 2*f4) - 6*f43 - 6*f44 - 6*f45 - 6*f46 + 
      f20*(3/2 + f3 - 3*f5) + f22*(7/2 + f4 - 3*f5) + (-241/9 - 12*f2)*f5 + 
      (8*f5^2)/3 + 3*f5^3 - (5*f5^4)/6 + f19*(-3*f3 + f5) + 
      f17*(-2 - 3*f4 + 3*f5) + f11*(-26/3 - (3*f3^2)/2 - f5 + f5^2/2 + 
        f3*(4 + f5)) + f12*(-6 - (3*f4^2)/2 + f5 - f5^2/2 + f4*(4 + f5)) + 
      f16*(7/2 + f3 - 3*f6) + f18*(3/2 + f4 - 3*f6) + (-241/9 - 12*f2)*f6 + 
      (8*f6^2)/3 + 3*f6^3 - (5*f6^4)/6 + f21*(-3*f4 + f6) + 
      f4^3*(7/2 + (7*f5)/6 + (7*f6)/6) + f3^3*(2 - f4/3 + (7*f5)/6 + 
        (7*f6)/6) + f24*(-2 - 3*f3 + 3*f6) + 
      f3^2*(-38/3 + (11*f4)/2 - f4^2 - 3*f5 - (3*f5^2)/4 - 2*f6 - 
        (5*f6^2)/4) + f4^2*(-38/3 - 2*f5 - (5*f5^2)/4 - 3*f6 - (3*f6^2)/4) + 
      f4*(241/9 + 12*f2 + 8*f5 - (5*f5^2)/2 + (7*f5^3)/6 + 7*f6 - 
        (3*f6^2)/2 + f6^3/2) + f3*(241/9 + 12*f2 - 10*f4 + f4^2 + 
        (2*f4^3)/3 + 7*f5 - (3*f5^2)/2 + f5^3/2 + 8*f6 - (5*f6^2)/2 + 
        (7*f6^3)/6) + f10*(-26/3 - (3*f4^2)/2 - f6 + f6^2/2 + f4*(4 + f6)) + 
      (-3*f3 + f3^2 + 3*f4 - f4^2)*f8 + (-6 - (3*f3^2)/2 + f6 - f6^2/2 + 
        f3*(4 + f6))*f9] + rat[z/(w + z)]*
    trans[3*f25 + 3*f26 + 3*f27 + 3*f28 + 4*f29 - (7*f3^4)/12 + 
      f14*(-3/2 + 2*f3) + 5*f30 + 4*f31 + 5*f32 + 3*f33 + 3*f35 - 
      (13*f4^4)/12 + f15*(-3/2 + 2*f4) - 6*f43 - 6*f44 - 6*f45 - 6*f46 + 
      f20*(7/2 + f3 - 3*f5) + f22*(3/2 + f4 - 3*f5) + (-241/9 - 12*f2)*f5 + 
      (8*f5^2)/3 + 3*f5^3 - (5*f5^4)/6 + f17*(-3*f4 + f5) + 
      f19*(-2 - 3*f3 + 3*f5) + f11*(-6 - (3*f3^2)/2 + f5 - f5^2/2 + 
        f3*(4 + f5)) + f12*(-26/3 - (3*f4^2)/2 - f5 + f5^2/2 + f4*(4 + f5)) + 
      f16*(3/2 + f3 - 3*f6) + f18*(7/2 + f4 - 3*f6) + (-241/9 - 12*f2)*f6 + 
      (8*f6^2)/3 + 3*f6^3 - (5*f6^4)/6 + f24*(-3*f3 + f6) + 
      f4^3*(7/2 + (7*f5)/6 + (7*f6)/6) + f3^3*(2 - f4/3 + (7*f5)/6 + 
        (7*f6)/6) + f21*(-2 - 3*f4 + 3*f6) + 
      f4^2*(-38/3 - 3*f5 - (3*f5^2)/4 - 2*f6 - (5*f6^2)/4) + 
      f3^2*(-38/3 + (11*f4)/2 - f4^2 - 2*f5 - (5*f5^2)/4 - 3*f6 - 
        (3*f6^2)/4) + f3*(241/9 + 12*f2 - 10*f4 + f4^2 + (2*f4^3)/3 + 8*f5 - 
        (5*f5^2)/2 + (7*f5^3)/6 + 7*f6 - (3*f6^2)/2 + f6^3/2) + 
      f4*(241/9 + 12*f2 + 7*f5 - (3*f5^2)/2 + f5^3/2 + 8*f6 - (5*f6^2)/2 + 
        (7*f6^3)/6) + f10*(-6 - (3*f4^2)/2 + f6 - f6^2/2 + f4*(4 + f6)) + 
      (-3*f3 + f3^2 + 3*f4 - f4^2)*f8 + (-26/3 - (3*f3^2)/2 - f6 + f6^2/2 + 
        f3*(4 + f6))*f9] + rat[w/(1 + z)]*
    trans[-701/24 - 36*f2 + 16*f27 + 16*f29 - (5*f3^4)/3 + 20*f32 + 20*f35 - 
      (5*f4^4)/3 - 24*f43 - 24*f44 + f16*(3 + 4*f3 - 12*f6) + 
      f18*(3 + 4*f4 - 12*f6) + (-167/18 - 48*f2)*f6 + (49*f6^2)/6 + 8*f6^3 - 
      (13*f6^4)/3 + f3^3*(2 + (14*f6)/3) + f4^3*(2 + (14*f6)/3) + 
      f24*(-6 - 12*f3 + 12*f6) + f21*(-6 - 12*f4 + 12*f6) + 
      f4^2*(-65/6 - 5*f6^2) + f3^2*(-65/6 + 3*f4 - f4^2 - 5*f6^2) + 
      f4*(295/18 + 24*f2 + 9*f6 - 9*f6^2 + (14*f6^3)/3) + 
      f3*(295/18 + 24*f2 - 9*f4 + 3*f4^2 + 9*f6 - 9*f6^2 + (14*f6^3)/3) + 
      f10*(-37/3 - 6*f4^2 + 6*f6 - 2*f6^2 + f4*(6 + 4*f6)) + 
      (-37/3 - 6*f3^2 + 6*f6 - 2*f6^2 + f3*(6 + 4*f6))*f9], 
 CT2NpFull -> rat[1/(w*(w + z))]*trans[6*f10 + 6*f11 + 3*f3^2 + 
      f3*(-6 - 6*f4) - 6*f4 + 3*f4^2 + 6*f5 + 6*f6] + 
   rat[(L*w)/(-1 + z)]*trans[-1 + 32*f13 - 12*f16 - 4*f18 + 24*f2 - 12*f20 - 
      4*f22 + 4*f23 + (10*f3^3)/3 + (8/3 + (4*f1^2)/3)*f4 + (2*f4^3)/3 - 
      8*f40 - 8*f41 + f10*(8*f3 - 8*f5) + f3^2*(-6*f4 - 4*f5) - (16*f5)/3 - 
      4*f4^2*f5 + f3*(8/3 - (4*f1^2)/3 + 2*f4^2 + 8*f4*f5) + 
      f11*(-8*f4 + 8*f6) + (16*f3 - 8*f5 - 8*f6)*f7] + 
   rat[L]*trans[-16*f14 - 16*f15 + 4*f16 + 12*f18 + 12*f20 + 4*f22 - 4*f23 - 
      2*f3^3 + 8*f37 + 8*f38 + 6*f3^2*f4 - 6*f3*f4^2 + 2*f4^3 + 
      (-8*f3 + 8*f4)*f8] + rat[1/(w*(w - z))]*
    trans[-6*f12 - 3*f3^2 + 6*f4 - 3*f4^2 + f3*(6 + 6*f4) - 6*f5 - 6*f6 - 
      6*f9] + rat[w^(-2)]*trans[-18*f10 - 18*f11 + 18*f12 + 18*f9] + 
   rat[w^(-1)]*trans[f10*(-6 + 18*f3 - 18*f5) + 
      (-12 - 9*f3^2 + 18*f3*f4 - 9*f4^2)*f5 + 12*f6 + 9*f3^2*f6 - 
      18*f3*f4*f6 + 9*f4^2*f6 + f12*(6 - 18*f3 + 18*f6) + 
      f11*(6 - 18*f4 + 18*f6) + (-6 + 18*f4 - 18*f5)*f9] + 
   rat[z/w]*trans[-96*f13 + 36*f16 + 12*f18 + 36*f20 + 12*f22 - 12*f23 - 
      10*f3^3 - 4*f1^2*f4 - 2*f4^3 + 24*f40 + 24*f41 + f10*(-12*f3 + 12*f5) + 
      f3*(4*f1^2 - 6*f4^2 + f4*(-12*f5 - 12*f6)) + f11*(12*f4 - 12*f6) + 
      f4^2*(6*f5 + 6*f6) + f3^2*(18*f4 + 6*f5 + 6*f6) + 
      f12*(-12*f3 + 12*f6) + (-48*f3 + 24*f5 + 24*f6)*f7 + 
      (12*f4 - 12*f5)*f9] + rat[1/(w^2*(w - z))]*
    trans[f10*(3*f3 - 3*f5) - (3*f4^2*f5)/2 + (3*f4^2*f6)/2 + 
      f3^2*((-3*f5)/2 + (3*f6)/2) + f12*(-3*f3 + 3*f6) + f11*(-3*f4 + 3*f6) + 
      f3*(3*f4*f5 - 3*f4*f6) + (3*f4 - 3*f5)*f9] + 
   rat[1/(w^2*(w + z))]*trans[f10*(3*f3 - 3*f5) - (3*f4^2*f5)/2 + 
      (3*f4^2*f6)/2 + f3^2*((-3*f5)/2 + (3*f6)/2) + f12*(-3*f3 + 3*f6) + 
      f11*(-3*f4 + 3*f6) + f3*(3*f4*f5 - 3*f4*f6) + (3*f4 - 3*f5)*f9] + 
   rat[L/(w + z)]*trans[(10*f4)/3 + f10*(2*f3 - 2*f5) - (10*f5)/3 + 
      f3*(-10/3 + f4*(2*f5 - 2*f6)) + (10*f6)/3 + f3^2*(-f5 + f6) + 
      f4^2*(-f5 + f6) + f12*(-2*f3 + 2*f6) + f11*(-2*f4 + 2*f6) + 
      (2*f4 - 2*f5)*f9] + rat[L/(w - z)]*
    trans[(-10*f4)/3 + f10*(2*f3 - 2*f5) - (10*f5)/3 + 
      f3*(10/3 + f4*(2*f5 - 2*f6)) + (10*f6)/3 + f3^2*(-f5 + f6) + 
      f4^2*(-f5 + f6) + f12*(-2*f3 + 2*f6) + f11*(-2*f4 + 2*f6) + 
      (2*f4 - 2*f5)*f9] + rat[(L*z)/(w + z)]*
    trans[16*f13 + 8*f14 + 8*f15 - 8*f16 - 8*f18 + 12*f2 - 12*f20 - 4*f22 + 
      4*f23 + (8*f3^3)/3 - 4*f37 - 4*f38 + (-2/3 + (2*f1^2)/3)*f4 - 
      (2*f4^3)/3 - 4*f40 - 4*f41 + f10*(2*f3 - 2*f5) + (2*f5)/3 + 
      f12*(2*f3 - 2*f6) + f4^2*(-f5 - f6) + f3^2*(-6*f4 - f5 - f6) + 
      (2*f6)/3 + f11*(-2*f4 + 2*f6) + f3*(-2/3 - (2*f1^2)/3 + 4*f4^2 + 
        f4*(2*f5 + 2*f6)) + (8*f3 - 4*f5 - 4*f6)*f7 + (4*f3 - 4*f4)*f8 + 
      (-2*f4 + 2*f5)*f9] + rat[(L*z)/(w - z)]*
    trans[16*f13 - 8*f14 - 8*f15 - 4*f16 + 4*f18 + 12*f2 + (2*f3^3)/3 + 
      4*f37 + 4*f38 + (-2/3 + (2*f1^2)/3)*f4 + (4*f4^3)/3 - 4*f40 - 4*f41 + 
      f10*(2*f3 - 2*f5) + (2*f5)/3 + f12*(2*f3 - 2*f6) + f3^2*(-f5 - f6) + 
      f4^2*(-f5 - f6) + (2*f6)/3 + f11*(-2*f4 + 2*f6) + 
      f3*(-2/3 - (2*f1^2)/3 - 2*f4^2 + f4*(2*f5 + 2*f6)) + 
      (8*f3 - 4*f5 - 4*f6)*f7 + (-4*f3 + 4*f4)*f8 + (-2*f4 + 2*f5)*f9] + 
   rat[(L*w)/(1 + z)]*trans[-1 + 32*f13 - 12*f16 - 4*f18 + 24*f2 - 12*f20 - 
      4*f22 + 4*f23 + (10*f3^3)/3 + (8/3 + (4*f1^2)/3)*f4 + (2*f4^3)/3 - 
      8*f40 - 8*f41 + f12*(8*f3 - 8*f6) + f3^2*(-6*f4 - 4*f6) - (16*f6)/3 - 
      4*f4^2*f6 + f3*(8/3 - (4*f1^2)/3 + 2*f4^2 + 8*f4*f6) + 
      (16*f3 - 8*f5 - 8*f6)*f7 + (-8*f4 + 8*f5)*f9] + 
   rat[w^(-3)]*trans[9*f4^2*f5 + f10*(-18*f3 + 18*f5) + f12*(18*f3 - 18*f6) + 
      f11*(18*f4 - 18*f6) + f3^2*(9*f5 - 9*f6) - 9*f4^2*f6 + 
      f3*(-18*f4*f5 + 18*f4*f6) + (-18*f4 + 18*f5)*f9] + 
   rat[z/w^3]*trans[144*f13 - 54*f16 - 18*f18 - 54*f20 - 18*f22 + 18*f23 + 
      15*f3^3 + 6*f1^2*f4 + 3*f4^3 - 36*f40 - 36*f41 + f10*(18*f3 - 18*f5) + 
      f12*(18*f3 - 18*f6) + f4^2*(-9*f5 - 9*f6) + 
      f3^2*(-27*f4 - 9*f5 - 9*f6) + f11*(-18*f4 + 18*f6) + 
      f3*(-6*f1^2 + 9*f4^2 + f4*(18*f5 + 18*f6)) + (72*f3 - 36*f5 - 36*f6)*
       f7 + (-18*f4 + 18*f5)*f9] + 
   rat[z/w^2]*trans[-36*f27 + 18*f28 + 18*f29 + (9*f3^4)/4 - 36*f30 - 
      36*f31 + 18*f32 + 18*f33 - 18*f34 - 36*f35 - 18*f36 - (9*f4^4)/4 + 
      f12*((-9*f3^2)/2 + 9*f3*f4 - (9*f4^2)/2) + 
      f10*(-9*f12 - (9*f3^2)/2 + 9*f3*f4 - (9*f4^2)/2) + 36*f43 - 18*f44 + 
      36*f45 - 18*f46 + 18*f47 + f21*(18*f3 - 18*f5) + (3*f5^4)/2 - 9*f58 + 
      9*f59 + f17*(18*f3 - 18*f6) + f18*(27*f3 + 9*f4 - 18*f5 - 18*f6) + 
      f22*(27*f3 + 9*f4 - 18*f5 - 18*f6) + 
      f19*(18*f3 + 18*f4 - 18*f5 - 18*f6) + 
      f24*(18*f3 + 18*f4 - 18*f5 - 18*f6) + 
      f20*(-9*f3 + 9*f4 + 18*f5 - 18*f6) + f3^3*(-3*f4 - 3*f5 - 3*f6) + 
      3*f5^3*f6 - (9*f5^2*f6^2)/2 + 3*f5*f6^3 + (3*f6^4)/2 + 
      f4^3*(3*f5 + 3*f6) + f16*(-9*f3 + 9*f4 - 18*f5 + 18*f6) + 
      f23*(-27*f3 - 9*f4 + 18*f5 + 18*f6) + 
      f11*((9*f3^2)/2 - 9*f3*f4 + 9*f4*f6 - (9*f6^2)/2) + 
      f3^2*((9*f4^2)/2 + (9*f5^2)/2 + (9*f6^2)/2) + 
      f4*(-54*f2 - 3*f5^3 - 3*f6^3) + f3*(54*f2 + 3*f4^3 - 6*f5^3 + 
        f4^2*(-9*f5 - 9*f6) - 6*f6^3 + f4*(9*f5^2 + 9*f6^2)) - 9*f62 + 
      9*f64 + (9*f11 + (9*f3^2)/2 - 9*f3*f4 + 9*f4*f5 - (9*f5^2)/2)*f9] + 
   rat[w/(-1 + z)]*trans[73/12 - 2*f11^2 - 2*f12^2 - 54*f2 + 30*f27 + 
      20*f28 - 6*f29 + f3^4/4 - 16*f30 - 18*f31 - 4*f32 + 18*f33 + 6*f34 + 
      32*f35 + 4*f36 + f4^4/4 - 28*f43 + 8*f44 + 32*f45 - 4*f46 - 8*f47 - 
      (5*f5^4)/3 + f21*(-12*f3 + 12*f5) + 6*f58 - 6*f59 + 
      f16*(22*f3 - 6*f4 - 28*f6) + f23*(2*f3 + 2*f4 + 4*f5 - 4*f6) + 
      f20*(-14*f3 - 2*f4 + 8*f5 - 4*f6) + f4^3*(4*f5 - (2*f6)/3) + 
      32*f13*f6 + 24*f2*f6 - 8*f40*f6 - 8*f41*f6 - (2*f5^3*f6)/3 - 
      (2*f6^4)/3 + f19*(-4*f4 + 4*f6) + f18*(-6*f3 - 2*f4 + 4*f6) + 
      f22*(-2*f3 + 10*f4 - 16*f5 + 4*f6) + 
      f17*(-4*f3 - 12*f4 + 12*f5 + 4*f6) + f3^3*((-11*f4)/3 + 6*f6) + 
      f24*(-12*f3 - 12*f4 + 12*f5 + 12*f6) + 
      f3^2*(-2/3 + (3*f4^2)/2 - 3*f5^2 + f4*(6*f5 - 4*f6) - 4*f5*f6 - 
        5*f6^2) + f4^2*(-2/3 - 6*f5^2 - 4*f5*f6 - 2*f6^2) + 
      f5^2*(-8/3 + f6^2) + f11*(7/3 + 8*f12 + f3^2 + 2*f4^2 - 2*f5^2 + 
        f3*(-6*f4 + 4*f5) - 6*f4*f6 + 7*f6^2) + 
      f5*(73/9 - 48*f2 - (10*f6^3)/3) + f4*(-41/9 + 24*f2 + (14*f5^3)/3 + 
        (4*f1^2*f6)/3 + 4*f5*f6^2 + 2*f6^3) + 
      f10*(-4 + 6*f12 + 3*f3^2 + 3*f4^2 - 8*f5*f6 + f3*(-6*f4 + 8*f6)) + 
      f12*(7/3 - f3^2 + f4^2 + 4*f4*f5 - 2*f5^2 - 4*f6^2 + 
        f3*(-6*f4 + 8*f6)) + f3*(-41/9 + 24*f2 - (11*f4^3)/3 + (8*f5^3)/3 - 
        (4*f1^2*f6)/3 + 10*f4^2*f6 + 4*f5*f6^2 + 4*f6^3 + 
        f4*(4 - 2*f5^2 - 6*f6^2)) - 6*f62 + 6*f64 + 
      (16*f3*f6 - 8*f5*f6 - 8*f6^2)*f7 + (-4 + 6*f11 + 3*f3^2 - 6*f3*f4 + 
        6*f4*f5 - 3*f5^2)*f9] + rat[z/w^4]*
    trans[36*f27 - 18*f28 - 18*f29 - (9*f3^4)/4 + 36*f30 + 36*f31 - 18*f32 - 
      18*f33 + 18*f34 + 36*f35 + 18*f36 + (9*f4^4)/4 + 
      f12*((9*f3^2)/2 - 9*f3*f4 + (9*f4^2)/2) + 
      f10*(9*f12 + (9*f3^2)/2 - 9*f3*f4 + (9*f4^2)/2) - 36*f43 + 18*f44 - 
      36*f45 + 18*f46 - 18*f47 - (3*f5^4)/2 + f21*(-18*f3 + 18*f5) + 9*f58 - 
      9*f59 + f23*(27*f3 + 9*f4 - 18*f5 - 18*f6) + 
      f16*(9*f3 - 9*f4 + 18*f5 - 18*f6) + f4^3*(-3*f5 - 3*f6) - 3*f5^3*f6 + 
      (9*f5^2*f6^2)/2 - 3*f5*f6^3 - (3*f6^4)/2 + f3^3*(3*f4 + 3*f5 + 3*f6) + 
      f17*(-18*f3 + 18*f6) + f20*(9*f3 - 9*f4 - 18*f5 + 18*f6) + 
      f19*(-18*f3 - 18*f4 + 18*f5 + 18*f6) + 
      f24*(-18*f3 - 18*f4 + 18*f5 + 18*f6) + 
      f18*(-27*f3 - 9*f4 + 18*f5 + 18*f6) + 
      f22*(-27*f3 - 9*f4 + 18*f5 + 18*f6) + 
      f3^2*((-9*f4^2)/2 - (9*f5^2)/2 - (9*f6^2)/2) + 
      f11*((-9*f3^2)/2 + 9*f3*f4 - 9*f4*f6 + (9*f6^2)/2) + 
      f4*(54*f2 + 3*f5^3 + 3*f6^3) + f3*(-54*f2 - 3*f4^3 + 6*f5^3 + 6*f6^3 + 
        f4^2*(9*f5 + 9*f6) + f4*(-9*f5^2 - 9*f6^2)) + 9*f62 - 9*f64 + 
      (-9*f11 - (9*f3^2)/2 + 9*f3*f4 - 9*f4*f5 + (9*f5^2)/2)*f9] + 
   rat[w/(1 + z)]*trans[73/12 - 2*f10^2 - 54*f2 - 18*f27 - 4*f28 + 18*f29 + 
      f3^4/4 + 32*f30 + 30*f31 + 20*f32 - 6*f33 + 6*f34 - 16*f35 + 4*f36 + 
      f4^4/4 + 32*f43 - 4*f44 - 28*f45 + 8*f46 - 8*f47 + 
      f20*(22*f3 - 6*f4 - 28*f5) + 32*f13*f5 - 8*f40*f5 - 8*f41*f5 - 
      (2*f5^4)/3 + f24*(-4*f4 + 4*f5) + f22*(-6*f3 - 2*f4 + 4*f5) + 
      f3^3*((-11*f4)/3 + 6*f5) - 6*f58 + 6*f59 + 
      f18*(-2*f3 + 10*f4 + 4*f5 - 16*f6) + (73/9 - 48*f2)*f6 - 
      (10*f5^3*f6)/3 - (8*f6^2)/3 + f5^2*f6^2 - (5*f6^4)/3 + 
      f23*(2*f3 + 2*f4 - 4*f5 + 4*f6) + f4^3*((-2*f5)/3 + 4*f6) + 
      f16*(-14*f3 - 2*f4 - 4*f5 + 8*f6) + f17*(-12*f3 + 12*f6) + 
      f21*(-4*f3 - 12*f4 + 4*f5 + 12*f6) + f19*(-12*f3 - 12*f4 + 12*f5 + 
        12*f6) + f12*(-4 + 3*f3^2 + 3*f4^2 + f3*(-6*f4 + 8*f5) - 8*f5*f6) + 
      f4^2*(-2/3 - 2*f5^2 - 4*f5*f6 - 6*f6^2) + 
      f11*(-4 + 3*f3^2 - 6*f3*f4 + 6*f4*f6 - 3*f6^2) + 
      f10*(7/3 + 6*f12 - f3^2 + f4^2 - 4*f5^2 + f3*(-6*f4 + 8*f5) + 4*f4*f6 - 
        2*f6^2) + f5*(24*f2 - (2*f6^3)/3) + 
      f4*(-41/9 + 24*f2 + (4*f1^2*f5)/3 + 2*f5^3 + 4*f5^2*f6 + (14*f6^3)/3) + 
      f3^2*(-2/3 + (3*f4^2)/2 - 5*f5^2 - 4*f5*f6 - 3*f6^2 + 
        f4*(-4*f5 + 6*f6)) + f3*(-41/9 + 24*f2 - (11*f4^3)/3 - 
        (4*f1^2*f5)/3 + 10*f4^2*f5 + 4*f5^3 + 4*f5^2*f6 + (8*f6^3)/3 + 
        f4*(4 - 6*f5^2 - 2*f6^2)) + 6*f62 - 6*f64 + 
      (16*f3*f5 - 8*f5^2 - 8*f5*f6)*f7 + (7/3 + 8*f10 + 6*f11 + f3^2 + 
        2*f4^2 - 6*f4*f5 + 7*f5^2 - 2*f6^2 + f3*(-6*f4 + 4*f6))*f9 - 
      2*f9^2] + rat[z/(w - z)]*trans[f10^2/6 + (5*f11^2)/6 + (13*f12^2)/6 - 
      30*f2 + 25*f25 + 25*f26 + (28*f27)/3 + (37*f28)/3 - (14*f29)/3 + 
      (28*f3^4)/9 - (5*f30)/3 - (23*f31)/3 + (4*f32)/3 + (49*f33)/3 + 
      (8*f34)/3 + (16*f35)/3 + (8*f36)/3 + (8*f4^4)/9 - 5*f42 - (11*f43)/3 - 
      f44/3 + (10*f45)/3 - (10*f46)/3 - 2*f47 + (35*f48)/6 + (2*f49)/3 + 
      f15*(20 + 12*f3 + (13*f4)/3 - (73*f5)/3) + 
      f14*(20 + 42*f3 - (92*f4)/3 - (58*f5)/3) + 
      f38*(-10 - (31*f3)/3 + (44*f4)/3 - f5/3) - (5*f5^4)/12 - (5*f50)/3 + 
      (8*f51)/3 + (5*f52)/3 - (2*f53)/3 + (5*f54)/3 + (29*f55)/6 + 
      (7*f56)/2 - f57 + (2*f58)/3 - (4*f59)/3 + 
      f16*(10 - (26*f3)/3 + (4*f4)/3 + (38*f5)/3 - (28*f6)/3) + 
      f40*(10 - 2*f5 - 2*f6) + f41*(10 - 2*f5 - 2*f6) + 
      f20*((-47*f3)/3 + (22*f4)/3 + (31*f5)/3 - 2*f6) + 
      f18*(-10 - (32*f3)/3 + (10*f4)/3 + (38*f5)/3 - (4*f6)/3) + 
      f39*((-22*f3)/3 + (2*f4)/3 + (22*f5)/3 - (2*f6)/3) + 
      f4^3*(-10/3 + f5 + (2*f6)/3) + f37*(-10 - 6*f3 + 2*f4 + (22*f5)/3 + 
        (2*f6)/3) + (19*f6)/9 - (13*f5^3*f6)/9 + (10*f6^2)/3 - f6^4/6 + 
      f23*((19*f3)/3 - f4 - (19*f5)/3 + f6) + 
      f21*(-2*f3 - f4/3 + (2*f5)/3 + (5*f6)/3) + 
      f24*((-13*f3)/3 - 2*f4 + (14*f5)/3 + (5*f6)/3) + 
      f22*((-65*f3)/3 + (40*f4)/3 + (19*f5)/3 + 2*f6) + 
      f3^3*(-5/3 - (26*f4)/3 - (47*f5)/9 + (19*f6)/9) + 
      f19*((20*f3)/3 - 12*f4 + (8*f5)/3 + (8*f6)/3) + 
      f17*(-12*f3 + (8*f4)/3 + (8*f5)/3 + (20*f6)/3) + 
      f13*(-40 + 8*f5 + 8*f6) + f3^2*(11/3 + (25*f4^2)/4 + (7*f5^2)/12 + 
        f5*(5/2 - 2*f6) + f4*((31*f5)/2 - 2*f6) + (5*f6)/2 - (5*f6^2)/3) + 
      f4^2*(11/3 + (25*f5^2)/12 + f5*(5/2 - 3*f6) + (5*f6)/2 - (7*f6^2)/6) + 
      f10*(5/3 - f11/3 + f12 + f3^2 + f4^2/2 + 5*f5 - f5^2 + 
        f3*(-5 - (2*f4)/3 + (2*f6)/3) - (f4*f6)/3 - f6^2/6) + 
      f5^2*(10/3 + f6^2/6) + f11*(5/3 - (11*f12)/3 - (23*f4^2)/6 + 
        f3*((5*f4)/3 - (5*f5)/3) - (3*f5^2)/2 + 
        f4*(5 + (14*f5)/3 - (2*f6)/3) - 5*f6 + (4*f6^2)/3) + 
      f5*(19/9 - (4*f6^3)/9) + f4*(-19/9 - (5*f1^2)/3 + 6*f2 + 
        (-5/2 + f1^2/3)*f5 + (13*f5^3)/18 + (-7/2 + f1^2/3)*f6 + 3*f5^2*f6 + 
        (5*f6^3)/9) + f12*(7 + f3^2/4 + (23*f4^2)/4 + (5*f5^2)/6 + 5*f6 - 
        4*f5*f6 - 2*f6^2 + f4*((-13*f5)/3 + 2*f6) + 
        f3*(-5 - (55*f4)/6 + (20*f5)/3 + 4*f6)) + 
      f3*(-19/9 + (5*f1^2)/3 + 6*f2 - (35*f4^3)/9 + (43*f5^3)/18 + 
        (-5/2 - f1^2/3)*f6 + f5^2*f6 + (5*f6^3)/9 + 
        f4^2*(5 - (31*f5)/6 + (7*f6)/3) + f4*(-2 - 5*f5 - (28*f5^2)/3 - 
          5*f6 + (2*f6^2)/3) + f5*(-7/2 - f1^2/3 + f6^2)) - f60 + f61 - 
      (7*f62)/3 + (5*f63)/2 - f64/3 + 2*f65 + 
      (-2*f5^2 + f5*(10 - 4*f6) + 10*f6 - 2*f6^2 + f3*(-20 + 4*f5 + 4*f6))*
       f7 + 5*f8^2 + f8*(-f10 - 9*f11 + 16*f12 + 16*f3^2 + (109*f4^2)/12 + 
        (13*f5^2)/12 + f3*(10 - (74*f4)/3 - 12*f5 + (2*f6)/3) + 
        f4*(-10 + (59*f5)/6 + (2*f6)/3) - (2*f6^2)/3 - f9) + 
      (7 + (7*f10)/3 + (11*f11)/3 - (4*f12)/3 + f3^2 - f4^2/3 - 5*f5 - 
        f5^2/6 + f4*(5 + (7*f5)/3 - (4*f6)/3) + f3*((-7*f4)/3 + f6/3) + 
        f6^2/2)*f9 - f9^2/6] + rat[(w - z)^(-1)]*
    trans[f10^2/2 - f11^2/2 - f12^2/2 + 6*f27 + 12*f28 + (3*f3^4)/4 - 
      30*f30 - 30*f31 + 12*f33 - 6*f34 + 6*f35 - 6*f36 - (3*f4^4)/4 - 9*f43 - 
      3*f44 + 33*f45 - 9*f46 + 6*f47 + f18*(8*f3 - 8*f5) + f5^4/3 + f58 - 
      f59 + f19*(11*f3 + 8*f4 - 11*f5 - 8*f6) + 
      f17*(8*f3 - 3*f4 + 3*f5 - 8*f6) + f16*(10*f3 + 2*f4 - 6*f5 - 6*f6) + 
      f20*(-16*f3 + 4*f4 + 18*f5 - 6*f6) + 
      f22*(10*f3 + 6*f4 - 12*f5 - 4*f6) + f21*(4*f3 + 3*f4 - 4*f5 - 3*f6) + 
      f40*(2*f5 - 2*f6) + f41*(2*f5 - 2*f6) + f24*(f3 + 4*f4 - 4*f5 - f6) + 
      f4^3*((7*f5)/3 - f6/3) + (-76/9 + 24*f2)*f6 + (5*f5^3*f6)/3 + 
      (25*f6^2)/6 + (2*f6^4)/3 + f3^3*(-f4 - 3*f5 + f6) + 
      f23*(-9*f3 - 3*f4 + 9*f5 + 3*f6) + f13*(-8*f5 + 8*f6) + 
      f5^2*(-25/6 - (3*f6^2)/2) + f3^2*(5/3 + (3*f4^2)/2 - f5 + (5*f5^2)/2 + 
        f4*(3*f5 - 3*f6) + f6 + f6^2/2) + f4^2*(-5/3 - f5 - f5^2 + f6 + 
        f6^2) + f11*(5/3 + 3*f12 + f3^2 + f4^2 - f5^2/2 + f3*(-3*f4 + f5) + 
        f4*(-2 - f6) + 2*f6 + (3*f6^2)/2) + f5*(76/9 - 24*f2 + f6^3/3) + 
      f12*((-5*f3^2)/2 - 2*f4^2 + f4*f5 - f5^2/2 + 2*f6 + 2*f5*f6 - f6^2 + 
        f3*(-2 + 3*f4 - 2*f5 + 2*f6)) + f10*(-5/3 - 3*f12 - f3^2/2 - f4^2 + 
        f5^2 + f5*(-2 - 2*f6) - f4*f6 + f6^2/2 + 
        f3*(2 + 3*f4 - 2*f5 + 2*f6)) + f4*(76/9 - 18*f2 - f5^3/3 + 
        (-5/2 + f1^2/3)*f6 - f5^2*f6 - (5*f6^3)/3 + 
        f5*(5/2 - f1^2/3 + f6^2)) + f3*(-76/9 + 18*f2 + f4^3 - 6*f4^2*f5 - 
        (8*f5^3)/3 + (-5/2 - f1^2/3)*f6 - f5^2*f6 - (4*f6^3)/3 + 
        f5*(5/2 + f1^2/3 + f6^2) + f4*(2*f5 + 4*f5^2 - 2*f6 + 2*f6^2)) - 
      7*f62 + 7*f64 + (2*f5^2 - 2*f6^2 + f3*(-4*f5 + 4*f6))*f7 + 
      (-3*f10 + 3*f11 + 2*f3^2 - f4^2 - 2*f5 - (9*f5^2)/2 + f4*(2 + 7*f5) + 
        f3*(-3*f4 - f6) + f6^2/2)*f9 + f9^2/2] + 
   rat[(w + z)^(-1)]*trans[f10^2/2 - f11^2/2 - f12^2/2 + 30*f27 - 12*f29 - 
      (3*f3^4)/4 - 6*f30 - 6*f31 - 12*f32 + 6*f34 + 30*f35 + 6*f36 + 
      (3*f4^4)/4 - 33*f43 + 9*f44 + 9*f45 + 3*f46 - 6*f47 - (2*f5^4)/3 + 
      7*f58 - 7*f59 + f16*(16*f3 - 4*f4 + 6*f5 - 18*f6) + 
      f23*(9*f3 + 3*f4 - 3*f5 - 9*f6) + f21*(-8*f3 + 3*f4 + 8*f5 - 3*f6) + 
      f4^3*(f5/3 - (7*f6)/3) + f40*(2*f5 - 2*f6) + f41*(2*f5 - 2*f6) + 
      (-76/9 + 24*f2)*f6 - (f5^3*f6)/3 + (25*f6^2)/6 - f6^4/3 + 
      f3^3*(f4 - f5 + 3*f6) + f19*(-f3 - 4*f4 + f5 + 4*f6) + 
      f17*(-4*f3 - 3*f4 + 3*f5 + 4*f6) + f20*(-10*f3 - 2*f4 + 6*f5 + 6*f6) + 
      f22*(-8*f3 + 8*f6) + f13*(-8*f5 + 8*f6) + 
      f24*(-11*f3 - 8*f4 + 8*f5 + 11*f6) + 
      f18*(-10*f3 - 6*f4 + 4*f5 + 12*f6) + f3^2*(-5/3 - (3*f4^2)/2 - f5 - 
        f5^2/2 + f4*(3*f5 - 3*f6) + f6 - (5*f6^2)/2) + 
      f4^2*(5/3 - f5 - f5^2 + f6 + f6^2) + f5^2*(-25/6 + (3*f6^2)/2) + 
      f11*(3*f12 - 2*f3^2 + f4^2 - f5^2/2 + f3*(3*f4 + f5) + f4*(-2 - 7*f6) + 
        2*f6 + (9*f6^2)/2) + f5*(76/9 - 24*f2 - (5*f6^3)/3) + 
      f12*(5/3 + f3^2/2 + f4^2 + f4*f5 - f5^2/2 + 2*f6 + 2*f5*f6 - f6^2 + 
        f3*(-2 - 3*f4 - 2*f5 + 2*f6)) + f10*(3*f12 + (5*f3^2)/2 + 2*f4^2 + 
        f5^2 + f5*(-2 - 2*f6) - f4*f6 + f6^2/2 + 
        f3*(2 - 3*f4 - 2*f5 + 2*f6)) + f4*(-76/9 + 18*f2 + (5*f5^3)/3 + 
        (-5/2 + f1^2/3)*f6 - f5^2*f6 + f6^3/3 + f5*(5/2 - f1^2/3 + f6^2)) + 
      f3*(76/9 - 18*f2 - f4^3 + (4*f5^3)/3 + (-5/2 - f1^2/3)*f6 + 6*f4^2*f6 - 
        f5^2*f6 + (8*f6^3)/3 + f4*(2*f5 - 2*f5^2 - 2*f6 - 4*f6^2) + 
        f5*(5/2 + f1^2/3 + f6^2)) - f62 + f64 + 
      (2*f5^2 - 2*f6^2 + f3*(-4*f5 + 4*f6))*f7 + 
      (-5/3 - 3*f10 - 3*f11 - f3^2 - f4^2 - 2*f5 - (3*f5^2)/2 + f4*(2 + f5) + 
        f3*(3*f4 - f6) + f6^2/2)*f9 + f9^2/2] + 
   rat[1]*trans[(4*f10^2)/3 + (8*f11^2)/3 + (16*f12^2)/3 + 50*f25 + 50*f26 + 
      (26*f27)/3 + (38*f28)/3 - (58*f29)/3 + (233*f3^4)/36 - (46*f30)/3 - 
      (76*f31)/3 - (28*f32)/3 + (68*f33)/3 + (10*f34)/3 - (4*f35)/3 + 
      (16*f36)/3 + (73*f4^4)/36 - 10*f42 - (16*f43)/3 + (4*f44)/3 + 
      (26*f45)/3 - (14*f46)/3 + (35*f48)/3 + (4*f49)/3 + 
      f15*(40 + 24*f3 + (26*f4)/3 - (146*f5)/3) + 
      f14*(40 + 84*f3 - (184*f4)/3 - (116*f5)/3) + 
      f23*(10 + (38*f3)/3 - 2*f4 - (44*f5)/3) + 
      f38*(-20 - (62*f3)/3 + (88*f4)/3 - (2*f5)/3) + f5^4/6 + 
      f20*(-30 - (112*f3)/3 + (50*f4)/3 + (98*f5)/3) - (10*f50)/3 + 
      (16*f51)/3 + (10*f52)/3 - (4*f53)/3 + (10*f54)/3 + (29*f55)/3 + 7*f56 - 
      2*f57 + (4*f58)/3 - (8*f59)/3 + f16*(-10 - (70*f3)/3 + (14*f4)/3 + 
        (88*f5)/3 - (20*f6)/3) + f21*((16*f4)/3 - (8*f5)/3 - (8*f6)/3) + 
      f24*((-8*f3)/3 + (16*f5)/3 - (8*f6)/3) + 
      f39*((-44*f3)/3 + (4*f4)/3 + (44*f5)/3 - (4*f6)/3) + 
      f4^3*(-5 - (2*f6)/3) + f3^3*(5 - 15*f4 - (124*f5)/9 + (8*f6)/9) - 
      (14*f5^3*f6)/9 + (f5^2*f6^2)/3 + (4*f5*f6^3)/9 + (2*f6^4)/3 + 
      f19*((58*f3)/3 - 20*f4 - (2*f5)/3 + (4*f6)/3) + 
      f37*(-20 - 12*f3 + 4*f4 + (44*f5)/3 + (4*f6)/3) + 
      f22*(-10 - (124*f3)/3 + (62*f4)/3 + (62*f5)/3 + 4*f6) + 
      f18*(-30 - (58*f3)/3 + (2*f4)/3 + (76*f5)/3 + (16*f6)/3) + 
      f17*(-20*f3 + (34*f4)/3 - (2*f5)/3 + (28*f6)/3) + 
      f3^2*(12*f4^2 + (31*f5^2)/6 + f4*(-15 + 31*f5 - 4*f6) + (2*f6^2)/3) + 
      f11*(20/3 - (28*f12)/3 - f3^2 - (23*f4^2)/3 + 
        f3*((22*f4)/3 - (16*f5)/3) - 2*f5^2 + f4*((28*f5)/3 - (4*f6)/3) + 
        (2*f6^2)/3) + f10*(20/3 - (2*f11)/3 - 2*f12 + 2*f3^2 + 
        f3*((8*f4)/3 - 4*f5 - (8*f6)/3) - (8*f4*f6)/3 + 4*f5*f6 + 
        (2*f6^2)/3) + f4^2*((49*f5^2)/6 - 2*f5*f6 + (5*f6^2)/3) + 
      f12*(-20/3 + f3^2/2 + (21*f4^2)/2 + (8*f5^2)/3 - 4*f5*f6 - 2*f6^2 + 
        f4*((-32*f5)/3 + 4*f6) + f3*((-43*f4)/3 + (28*f5)/3 + 4*f6)) + 
      f4*((-11*f5^3)/9 - f6 + 4*f5^2*f6 - (14*f6^3)/9 + f5*(1 - 2*f6^2)) + 
      f3*((-49*f4^3)/9 - f5 + (19*f5^3)/9 + f4^2*(15 - (43*f5)/3 + 
          (2*f6)/3) + f6 - (14*f6^3)/9 + f4*((-50*f5^2)/3 + (10*f6^2)/3)) - 
      2*f60 + 2*f61 - (14*f62)/3 + 5*f63 - (2*f64)/3 + 4*f65 + 10*f8^2 + 
      f8*(-2*f10 - 18*f11 + 32*f12 + 32*f3^2 + (109*f4^2)/6 + (13*f5^2)/6 - 
        (4*f6^2)/3 + f3*(20 - (148*f4)/3 - 24*f5 + (4*f6)/3) + 
        f4*(-20 + (59*f5)/3 + (4*f6)/3) - 2*f9) + 
      (-20/3 + (8*f10)/3 + (10*f11)/3 - (8*f12)/3 + f3^2 - (2*f4^2)/3 - 
        (7*f5^2)/3 + f4*((14*f5)/3 - (8*f6)/3) + f3*((-2*f4)/3 - (4*f6)/3) + 
        2*f6^2)*f9 + (2*f9^2)/3] + rat[z/(w + z)]*
    trans[(-7*f10^2)/6 - (11*f11^2)/6 - (19*f12^2)/6 - 30*f2 - 25*f25 - 
      25*f26 + (2*f27)/3 - f28/3 + (44*f29)/3 - (121*f3^4)/36 + (41*f30)/3 + 
      (53*f31)/3 + (32*f32)/3 - (19*f33)/3 - (2*f34)/3 + (20*f35)/3 - 
      (8*f36)/3 - (41*f4^4)/36 + 5*f42 + (5*f43)/3 - (5*f44)/3 - (16*f45)/3 + 
      (4*f46)/3 - 2*f47 - (35*f48)/6 - (2*f49)/3 + 
      f38*(10 + (31*f3)/3 - (44*f4)/3 + f5/3) - (7*f5^4)/12 + 
      f14*(-20 - 42*f3 + (92*f4)/3 + (58*f5)/3) + 
      f15*(-20 - 12*f3 - (13*f4)/3 + (73*f5)/3) + (5*f50)/3 - (8*f51)/3 - 
      (5*f52)/3 + (2*f53)/3 - (5*f54)/3 - (29*f55)/6 - (7*f56)/2 + f57 - 
      (2*f58)/3 + (4*f59)/3 + f18*(20 + (26*f3)/3 + (8*f4)/3 - (38*f5)/3 - 
        (20*f6)/3) + f16*(20 + (44*f3)/3 - (10*f4)/3 - (50*f5)/3 - 
        (8*f6)/3) + f17*(8*f3 - (26*f4)/3 + (10*f5)/3 - (8*f6)/3) + 
      f20*(30 + (65*f3)/3 - (28*f4)/3 - (67*f5)/3 - 2*f6) + 
      f22*(10 + (59*f3)/3 - (22*f4)/3 - (43*f5)/3 - 2*f6) + 
      f40*(10 - 2*f5 - 2*f6) + f41*(10 - 2*f5 - 2*f6) + 
      f37*(10 + 6*f3 - 2*f4 - (22*f5)/3 - (2*f6)/3) + 
      f39*((22*f3)/3 - (2*f4)/3 - (22*f5)/3 + (2*f6)/3) + (19*f6)/9 + 
      (f5^3*f6)/9 + (10*f6^2)/3 - (5*f6^4)/6 + 
      f23*(-10 - (19*f3)/3 + f4 + (25*f5)/3 + f6) + 
      f3^3*(-20/3 + (19*f4)/3 + (77*f5)/9 + (11*f6)/9) + 
      f4^3*(5/3 + f5 + (4*f6)/3) + f19*((-38*f3)/3 + 8*f4 + (10*f5)/3 + 
        (4*f6)/3) + f24*((-5*f3)/3 - 2*f4 - (2*f5)/3 + (13*f6)/3) + 
      f21*(-2*f3 - (17*f4)/3 + (10*f5)/3 + (13*f6)/3) + 
      f12*(5/3 - f3^2/4 - (19*f4^2)/4 + f3*(-5 + (31*f4)/6 - (8*f5)/3) - 
        (11*f5^2)/6 + f4*((19*f5)/3 - 2*f6) + 5*f6) + 
      f13*(-40 + 8*f5 + 8*f6) + f4^2*(11/3 - (73*f5^2)/12 + f5*(5/2 - f6) + 
        (5*f6)/2 - (17*f6^2)/6) + f5^2*(10/3 - f6^2/6) + 
      f11*(7 + (17*f12)/3 + f3^2 + (23*f4^2)/6 + f5^2/2 + 
        f3*((-17*f4)/3 + (11*f5)/3) + f4*(5 - (14*f5)/3 + (2*f6)/3) - 5*f6 + 
        (2*f6^2)/3) + f5*(19/9 - (8*f6^3)/9) + 
      f3^2*(11/3 - (23*f4^2)/4 - (55*f5^2)/12 + f5*(5/2 - 2*f6) + (5*f6)/2 - 
        (7*f6^2)/3 + f4*(15 - (31*f5)/2 + 2*f6)) + 
      f10*(7 + f11/3 + 3*f12 - f3^2 + f4^2/2 - f5^2 + f5*(5 - 4*f6) + 
        (7*f4*f6)/3 - (5*f6^2)/6 + f3*(-5 - (10*f4)/3 + 4*f5 + (10*f6)/3)) + 
      f3*(-19/9 + (5*f1^2)/3 + 6*f2 + (14*f4^3)/9 + (5*f5^3)/18 + 
        (-7/2 - f1^2/3)*f6 + f5^2*f6 + (19*f6^3)/9 + 
        f4^2*(-10 + (55*f5)/6 + (5*f6)/3) + f4*(-2 - 5*f5 + (22*f5^2)/3 - 
          5*f6 - (8*f6^2)/3) + f5*(-5/2 - f1^2/3 + f6^2)) + 
      f4*(-19/9 - (5*f1^2)/3 + 6*f2 + (35*f5^3)/18 + (-5/2 + f1^2/3)*f6 - 
        f5^2*f6 + (19*f6^3)/9 + f5*(-7/2 + f1^2/3 + 2*f6^2)) + f60 - f61 + 
      (7*f62)/3 - (5*f63)/2 + f64/3 - 2*f65 + 
      (-2*f5^2 + f5*(10 - 4*f6) + 10*f6 - 2*f6^2 + f3*(-20 + 4*f5 + 4*f6))*
       f7 - 5*f8^2 + (5/3 - f10/3 + f11/3 + (4*f12)/3 + f4^2/3 - 5*f5 + 
        (13*f5^2)/6 - (3*f6^2)/2 + f4*(5 - (7*f5)/3 + (4*f6)/3) + 
        f3*((-5*f4)/3 + (5*f6)/3))*f9 - (5*f9^2)/6 + 
      f8*(f10 + 9*f11 - 16*f12 - 16*f3^2 - (109*f4^2)/12 - (13*f5^2)/12 + 
        f4*(10 - (59*f5)/6 - (2*f6)/3) + f3*(-10 + (74*f4)/3 + 12*f5 - 
          (2*f6)/3) + (2*f6^2)/3 + f9)], 
 CL2betaFull -> rat[L/(w - z)]*trans[2*f3 - 2*f4 - 2*f5 + 2*f6] + 
   rat[L/(w + z)]*trans[-2*f3 + 2*f4 - 2*f5 + 2*f6] + 
   rat[(w - z)^(-1)]*trans[-2*f10 + 2*f11 - (19*f3)/3 + f3^2 + (19*f4)/3 - 
      f4^2 + (19*f5)/3 - f5^2 - (19*f6)/3 + f6^2] + 
   rat[(w + z)^(-1)]*trans[2*f12 + (19*f3)/3 - f3^2 - (19*f4)/3 + f4^2 + 
      (19*f5)/3 - f5^2 - (19*f6)/3 + f6^2 - 2*f9], 
 CL2PFull -> rat[L/(w + z)]*trans[-4*f10 + 4*f11 - 2*f3^2 - 2*f4^2 + 6*f5 + 
      4*f5^2 - 6*f6 - 4*f6^2 + f4*(-6 - 4*f5 + 4*f6) + 
      f3*(6 + 4*f4 - 4*f5 + 4*f6) - 8*f8] + 
   rat[L/(w - z)]*trans[4*f12 + 2*f3^2 + 2*f4^2 + 6*f5 + 4*f5^2 - 6*f6 - 
      4*f6^2 + f4*(6 - 4*f5 + 4*f6) + f3*(-6 - 4*f4 - 4*f5 + 4*f6) + 8*f8 - 
      4*f9] + rat[(w - z)^(-1)]*trans[4*f14 - 4*f15 - 4*f16 - 4*f18 + 4*f19 + 
      4*f20 - 4*f21 + 4*f22 + (4*f3^3)/3 + 4*f12*f4 + (2*f4^3)/3 + 
      f11*(-6 + 4*f3 - 4*f5) - (47*f5)/3 + f5^2 + (2*f5^3)/3 + 
      f3*(47/3 - 2*f4^2 + 2*f5 + 2*f5^2 - 2*f6) + (47*f6)/3 - f6^2 - 
      (2*f6^3)/3 + f3^2*(-3 - 4*f5 + 2*f6) + f10*(6 - 4*f4 + 4*f6) + 
      f4^2*(3 - 2*f5 + 4*f6) + f4*(-47/3 + 2*f5 - 2*f6 - 2*f6^2) + 
      (4*f3 + 4*f4)*f8 - 4*f3*f9] + rat[(w + z)^(-1)]*
    trans[-4*f14 + 4*f15 - 4*f16 + 4*f17 - 4*f18 + 4*f20 + 4*f22 - 4*f24 + 
      4*f11*f3 - (4*f3^3)/3 - 4*f10*f4 - (2*f4^3)/3 + 
      f12*(-6 + 4*f4 - 4*f5) - (47*f5)/3 + f5^2 + (2*f5^3)/3 + 
      f4*(47/3 + 2*f5 + 2*f5^2 - 2*f6) + (47*f6)/3 - f6^2 - (2*f6^3)/3 + 
      f4^2*(-3 - 4*f5 + 2*f6) + f3^2*(3 - 2*f5 + 4*f6) + 
      f3*(-47/3 + 2*f4^2 + 2*f5 - 2*f6 - 2*f6^2) + (-4*f3 - 4*f4)*f8 + 
      (6 - 4*f3 + 4*f6)*f9], CL2NpFull -> 
  rat[1/(w*(w + z))]*trans[12*f10 + 12*f11 + 6*f3^2 + f3*(-12 - 12*f4) - 
      12*f4 + 6*f4^2 + 12*f5 + 12*f6] + rat[1/(w*(w - z))]*
    trans[-12*f12 - 6*f3^2 + 12*f4 - 6*f4^2 + f3*(12 + 12*f4) - 12*f5 - 
      12*f6 - 12*f9] + rat[w^(-2)]*trans[-36*f10 - 36*f11 + 36*f12 + 36*f9] + 
   rat[w^(-1)]*trans[f10*(-12 + 12*f3 - 12*f5) + 
      (-24 - 6*f3^2 + 12*f3*f4 - 6*f4^2)*f5 + 24*f6 + 6*f3^2*f6 - 
      12*f3*f4*f6 + 6*f4^2*f6 + f12*(12 - 12*f3 + 12*f6) + 
      f11*(12 - 12*f4 + 12*f6) + (-12 + 12*f4 - 12*f5)*f9] + 
   rat[1/(w^2*(w - z))]*trans[f10*(6*f3 - 6*f5) - 3*f4^2*f5 + 3*f4^2*f6 + 
      f3^2*(-3*f5 + 3*f6) + f12*(-6*f3 + 6*f6) + f11*(-6*f4 + 6*f6) + 
      f3*(6*f4*f5 - 6*f4*f6) + (6*f4 - 6*f5)*f9] + 
   rat[1/(w^2*(w + z))]*trans[f10*(6*f3 - 6*f5) - 3*f4^2*f5 + 3*f4^2*f6 + 
      f3^2*(-3*f5 + 3*f6) + f12*(-6*f3 + 6*f6) + f11*(-6*f4 + 6*f6) + 
      f3*(6*f4*f5 - 6*f4*f6) + (6*f4 - 6*f5)*f9] + 
   rat[(w + z)^(-1)]*trans[40*f27 - 8*f28 - 8*f29 - f3^4 - 8*f30 - 8*f31 - 
      8*f32 - 8*f33 + 8*f34 + 40*f35 + 8*f36 + f4^4 - 40*f43 + 8*f44 + 
      8*f45 + 8*f46 - 8*f47 + f10*(4*f12 + 2*f3^2 + f3*(2 - 4*f4) + 2*f4^2 - 
        2*f5) - f5^4/3 + f21*(-8*f3 + 8*f5) + 8*f58 - 8*f59 + 
      f16*(20*f3 - 4*f4 + 4*f5 - 20*f6) + f23*(12*f3 + 4*f4 - 4*f5 - 12*f6) + 
      f4^3*((-2*f5)/3 - 2*f6) + (-38/3 + 24*f2)*f6 - (4*f5^3*f6)/3 + 4*f6^2 - 
      f6^4 + f4^2*(-f5 + f6) + f12*(2*f3^2 + f3*(-2 - 4*f4) + 2*f4^2 + 
        2*f6) + f3^3*((4*f4)/3 - (2*f5)/3 + (10*f6)/3) + f17*(-8*f3 + 8*f6) + 
      f19*(-8*f4 + 8*f6) + f18*(-12*f3 - 4*f4 + 4*f5 + 12*f6) + 
      f20*(-12*f3 - 4*f4 + 4*f5 + 12*f6) + 
      f22*(-12*f3 - 4*f4 + 4*f5 + 12*f6) + 
      f24*(-16*f3 - 8*f4 + 8*f5 + 16*f6) + 
      f3^2*(-2*f4^2 - f5 + f4*(2*f5 - 2*f6) + f6 - 4*f6^2) + 
      f5^2*(-4 + 2*f6^2) + f11*(4*f12 - 2*f3^2 + 4*f3*f4 + 2*f4^2 + 
        f4*(-2 - 8*f6) + 2*f6 + 4*f6^2) + f5*(38/3 - 24*f2 - (4*f6^3)/3) + 
      f4*(-38/3 + 24*f2 + 4*f5 + (4*f5^3)/3 - 4*f6 + (4*f6^3)/3) + 
      f3*(38/3 - 24*f2 - (4*f4^3)/3 + 4*f5 + (4*f5^3)/3 - 4*f6 + 4*f6^3 + 
        f4^2*(2*f5 + 6*f6) + f4*(2*f5 - 4*f5^2 - 2*f6 - 4*f6^2)) + 
      (-4*f10 - 4*f11 - 2*f3^2 + 2*f4 + 4*f3*f4 - 2*f4^2 - 2*f5)*f9] + 
   rat[w^(-3)]*trans[18*f4^2*f5 + f10*(-36*f3 + 36*f5) + 
      f12*(36*f3 - 36*f6) + f11*(36*f4 - 36*f6) + f3^2*(18*f5 - 18*f6) - 
      18*f4^2*f6 + f3*(-36*f4*f5 + 36*f4*f6) + (-36*f4 + 36*f5)*f9] + 
   rat[z/w^3]*trans[288*f13 - 108*f16 - 36*f18 - 108*f20 - 36*f22 + 36*f23 + 
      30*f3^3 + 12*f1^2*f4 + 6*f4^3 - 72*f40 - 72*f41 + f10*(36*f3 - 36*f5) + 
      f12*(36*f3 - 36*f6) + f4^2*(-18*f5 - 18*f6) + 
      f3^2*(-54*f4 - 18*f5 - 18*f6) + f11*(-36*f4 + 36*f6) + 
      f3*(-12*f1^2 + 18*f4^2 + f4*(36*f5 + 36*f6)) + (144*f3 - 72*f5 - 72*f6)*
       f7 + (-36*f4 + 36*f5)*f9] + 
   rat[z/w^2]*trans[-24*f27 + 12*f28 + 12*f29 + (3*f3^4)/2 - 24*f30 - 
      24*f31 + 12*f32 + 12*f33 - 12*f34 - 24*f35 - 12*f36 - (3*f4^4)/2 + 
      f12*(-3*f3^2 + 6*f3*f4 - 3*f4^2) + f10*(-6*f12 - 3*f3^2 + 6*f3*f4 - 
        3*f4^2) + 24*f43 - 12*f44 + 24*f45 - 12*f46 + 12*f47 + 
      f21*(12*f3 - 12*f5) + f5^4 - 6*f58 + 6*f59 + f17*(12*f3 - 12*f6) + 
      f18*(18*f3 + 6*f4 - 12*f5 - 12*f6) + 
      f22*(18*f3 + 6*f4 - 12*f5 - 12*f6) + 
      f19*(12*f3 + 12*f4 - 12*f5 - 12*f6) + 
      f24*(12*f3 + 12*f4 - 12*f5 - 12*f6) + 
      f20*(-6*f3 + 6*f4 + 12*f5 - 12*f6) + f3^3*(-2*f4 - 2*f5 - 2*f6) + 
      2*f5^3*f6 - 3*f5^2*f6^2 + 2*f5*f6^3 + f6^4 + f4^3*(2*f5 + 2*f6) + 
      f16*(-6*f3 + 6*f4 - 12*f5 + 12*f6) + 
      f23*(-18*f3 - 6*f4 + 12*f5 + 12*f6) + 
      f11*(3*f3^2 - 6*f3*f4 + 6*f4*f6 - 3*f6^2) + 
      f3^2*(3*f4^2 + 3*f5^2 + 3*f6^2) + f4*(-36*f2 - 2*f5^3 - 2*f6^3) + 
      f3*(36*f2 + 2*f4^3 - 4*f5^3 + f4^2*(-6*f5 - 6*f6) - 4*f6^3 + 
        f4*(6*f5^2 + 6*f6^2)) - 6*f62 + 6*f64 + 
      (6*f11 + 3*f3^2 - 6*f3*f4 + 6*f4*f5 - 3*f5^2)*f9] + 
   rat[z/w^4]*trans[72*f27 - 36*f28 - 36*f29 - (9*f3^4)/2 + 72*f30 + 72*f31 - 
      36*f32 - 36*f33 + 36*f34 + 72*f35 + 36*f36 + (9*f4^4)/2 + 
      f12*(9*f3^2 - 18*f3*f4 + 9*f4^2) + f10*(18*f12 + 9*f3^2 - 18*f3*f4 + 
        9*f4^2) - 72*f43 + 36*f44 - 72*f45 + 36*f46 - 36*f47 - 3*f5^4 + 
      f21*(-36*f3 + 36*f5) + 18*f58 - 18*f59 + 
      f23*(54*f3 + 18*f4 - 36*f5 - 36*f6) + 
      f16*(18*f3 - 18*f4 + 36*f5 - 36*f6) + f4^3*(-6*f5 - 6*f6) - 6*f5^3*f6 + 
      9*f5^2*f6^2 - 6*f5*f6^3 - 3*f6^4 + f3^3*(6*f4 + 6*f5 + 6*f6) + 
      f17*(-36*f3 + 36*f6) + f20*(18*f3 - 18*f4 - 36*f5 + 36*f6) + 
      f19*(-36*f3 - 36*f4 + 36*f5 + 36*f6) + 
      f24*(-36*f3 - 36*f4 + 36*f5 + 36*f6) + 
      f18*(-54*f3 - 18*f4 + 36*f5 + 36*f6) + 
      f22*(-54*f3 - 18*f4 + 36*f5 + 36*f6) + 
      f3^2*(-9*f4^2 - 9*f5^2 - 9*f6^2) + f11*(-9*f3^2 + 18*f3*f4 - 18*f4*f6 + 
        9*f6^2) + f4*(108*f2 + 6*f5^3 + 6*f6^3) + 
      f3*(-108*f2 - 6*f4^3 + 12*f5^3 + 12*f6^3 + f4^2*(18*f5 + 18*f6) + 
        f4*(-18*f5^2 - 18*f6^2)) + 18*f62 - 18*f64 + 
      (-18*f11 - 9*f3^2 + 18*f3*f4 - 18*f4*f5 + 9*f5^2)*f9] + 
   rat[(w - z)^(-1)]*trans[8*f27 + 8*f28 + 8*f29 + f3^4 - 40*f30 - 40*f31 + 
      8*f32 + 8*f33 - 8*f34 + 8*f35 - 8*f36 - f4^4 - 8*f43 - 8*f44 + 40*f45 - 
      8*f46 + 8*f47 + f21*(8*f3 - 8*f5) + f24*(8*f4 - 8*f5) + 
      f10*(-4*f12 - 2*f3^2 - 2*f4^2 + f3*(2 + 4*f4) - 2*f5) + f5^4 + 
      f17*(8*f3 - 8*f6) + f19*(16*f3 + 8*f4 - 16*f5 - 8*f6) + 
      f16*(12*f3 + 4*f4 - 12*f5 - 4*f6) + f18*(12*f3 + 4*f4 - 12*f5 - 4*f6) + 
      f22*(12*f3 + 4*f4 - 12*f5 - 4*f6) + f20*(-20*f3 + 4*f4 + 20*f5 - 
        4*f6) + f3^3*((-4*f4)/3 - (10*f5)/3 + (2*f6)/3) + 
      f4^3*(2*f5 + (2*f6)/3) + (-38/3 + 24*f2)*f6 + (4*f5^3*f6)/3 + 4*f6^2 + 
      f6^4/3 + f4^2*(-f5 + f6) + f3^2*(2*f4^2 - f5 + 4*f5^2 + 
        f4*(2*f5 - 2*f6) + f6) + f11*(4*f12 + 2*f3^2 - 2*f4 - 4*f3*f4 + 
        2*f4^2 + 2*f6) + f12*(-2*f3^2 - 2*f4^2 + f3*(-2 + 4*f4) + 2*f6) + 
      f23*(-12*f3 - 4*f4 + 12*f5 + 4*f6) + f5^2*(-4 - 2*f6^2) + 
      f4*(38/3 - 24*f2 + 4*f5 - (4*f5^3)/3 - 4*f6 - (4*f6^3)/3) + 
      f5*(38/3 - 24*f2 + (4*f6^3)/3) + f3*(-38/3 + 24*f2 + (4*f4^3)/3 + 
        4*f5 - 4*f5^3 + f4^2*(-6*f5 - 2*f6) - 4*f6 - (4*f6^3)/3 + 
        f4*(2*f5 + 4*f5^2 - 2*f6 + 4*f6^2)) - 8*f62 + 8*f64 + 
      (-4*f10 + 4*f11 + 2*f3^2 - 4*f3*f4 - 2*f4^2 - 2*f5 - 4*f5^2 + 
        f4*(2 + 8*f5))*f9], functions -> {f1 -> Pi, f2 -> Zeta[3], 
   f3 -> Log[1 - w], f4 -> Log[1 + w], f5 -> Log[1 - z], f6 -> Log[1 + z], 
   f7 -> PolyLog[2, (-1 - w)/(1 - w)], f8 -> PolyLog[2, (-2*w)/(1 - w)], 
   f9 -> PolyLog[2, (-w - z)/(1 - w)], f10 -> PolyLog[2, (w - z)/(1 + w)], 
   f11 -> PolyLog[2, (-w + z)/(1 - w)], f12 -> PolyLog[2, (w + z)/(1 + w)], 
   f13 -> PolyLog[3, (-1 - w)/(1 - w)], f14 -> PolyLog[3, (-2*w)/(1 - w)], 
   f15 -> PolyLog[3, (2*w)/(1 + w)], f16 -> PolyLog[3, (-w - z)/(1 - w)], 
   f17 -> PolyLog[3, (-w - z)/(1 - z)], f18 -> PolyLog[3, (w - z)/(1 + w)], 
   f19 -> PolyLog[3, (w - z)/(1 - z)], f20 -> PolyLog[3, (-w + z)/(1 - w)], 
   f21 -> PolyLog[3, (-w + z)/(1 + z)], f22 -> PolyLog[3, (w + z)/(1 + w)], 
   f23 -> PolyLog[3, -(((w - z)*(w + z))/((1 - w)*(1 + w)))], 
   f24 -> PolyLog[3, (w + z)/(1 + z)], f25 -> PolyLog[4, (-2*w)/(1 - w)], 
   f26 -> PolyLog[4, (2*w)/(1 + w)], f27 -> PolyLog[4, (-w - z)/(1 - w)], 
   f28 -> PolyLog[4, (-w - z)/(1 - z)], f29 -> PolyLog[4, (w - z)/(1 + w)], 
   f30 -> PolyLog[4, (w - z)/(1 - z)], f31 -> PolyLog[4, (-w + z)/(1 - w)], 
   f32 -> PolyLog[4, (-w + z)/(1 + z)], f33 -> PolyLog[4, (w + z)/(1 + w)], 
   f34 -> PolyLog[4, -(((w - z)*(w + z))/((1 - w)*(1 + w)))], 
   f35 -> PolyLog[4, (w + z)/(1 + z)], 
   f36 -> PolyLog[4, ((w - z)*(w + z))/((1 - z)*(1 + z))], 
   f37 -> GPL[{0, -1/2*(-1 - w)/w, (-1 - w)/(-w + z)}, 1], 
   f38 -> GPL[{0, (-1 + w)/(2*w), (-1 + w)/(w - z)}, 1], 
   f39 -> GPL[{0, (-1 + w)/(2*w), (-1 + w)/(w + z)}, 1], 
   f40 -> GPL[{0, (-1 + w)/(1 + w), (-1 + w)/(w - z)}, 1], 
   f41 -> GPL[{0, (-1 + w)/(1 + w), (-1 + w)/(w + z)}, 1], 
   f42 -> GPL[{0, 0, 1, 1}, (-2*w)/(1 - w)], 
   f43 -> GPL[{0, 0, 1, 1}, (-w - z)/(1 - w)], 
   f44 -> GPL[{0, 0, 1, 1}, (w - z)/(1 + w)], 
   f45 -> GPL[{0, 0, 1, 1}, (-w + z)/(1 - w)], 
   f46 -> GPL[{0, 0, 1, 1}, (w + z)/(1 + w)], 
   f47 -> GPL[{0, 0, 1, 1}, -(((w - z)*(w + z))/((1 - w)*(1 + w)))], 
   f48 -> GPL[{0, -1/2*(-1 - w)/w, 0, (-1 - w)/(-w - z)}, 1], 
   f49 -> GPL[{0, -1/2*(-1 - w)/w, 0, (-1 - z)/(-w - z)}, 1], 
   f50 -> GPL[{0, -1/2*(-1 - w)/w, 0, (-1 - w)/(-w + z)}, 1], 
   f51 -> GPL[{0, -1/2*(-1 - w)/w, 0, (-1 + z)/(-w + z)}, 1], 
   f52 -> GPL[{0, (-1 + w)/(2*w), 0, (-1 + w)/(w - z)}, 1], 
   f53 -> GPL[{0, (-1 + w)/(2*w), 0, (-1 - z)/(w - z)}, 1], 
   f54 -> GPL[{0, (-1 + w)/(2*w), 0, (-1 + w)/(w + z)}, 1], 
   f55 -> GPL[{0, (-1 + w)/(2*w), 0, (-1 + z)/(w + z)}, 1], 
   f56 -> GPL[{0, (-1 - w)/(-w - z), 0, -1/2*(-1 - w)/w}, 1], 
   f57 -> GPL[{0, (-1 + w)/(w - z), 0, (-1 + w)/(2*w)}, 1], 
   f58 -> GPL[{0, (-1 + w)/(w - z), 0, (-1 - z)/(w - z)}, 1], 
   f59 -> GPL[{0, (-1 - z)/(w - z), 0, (-1 + w)/(w - z)}, 1], 
   f60 -> GPL[{0, (-1 - w)/(-w + z), 0, -1/2*(-1 - w)/w}, 1], 
   f61 -> GPL[{0, (-1 + w)/(w + z), 0, (-1 + w)/(2*w)}, 1], 
   f62 -> GPL[{0, (-1 + w)/(w + z), 0, (-1 + z)/(w + z)}, 1], 
   f63 -> GPL[{0, (-1 + z)/(w + z), 0, (-1 + w)/(2*w)}, 1], 
   f64 -> GPL[{0, (-1 + z)/(w + z), 0, (-1 + w)/(w + z)}, 1], 
   f65 -> GPL[{0, (-1 + z)/(w + z), 0, ((1 - z)*(1 + z))/((w - z)*(w + z))}, 
     1]}}


==> anc/README.m <==
(* ---------------------------------------------------------------- *) 
(* "Two-loop coefficient functions for DDVCS"                       *) 
(* V.M. Braun, H.-Y. Jiang, A.N. Manashov, A. von Manteuffel        *)
(* Version from 22.11.2024                                          *) 
(* ---------------------------------------------------------------- *) 

(* ---------------------------------------------------------------- *)
(* The two ancillary files                                          *)
(*     CoefficientFunctions.m                                       *)
(*     CoefficientFunctions-FiltBasis.m                             *)
(* contain the coefficient functions (CFs) defined in section 2 of  *)
(* the paper.                                                       *)
(* ---------------------------------------------------------------- *) 
(* Tree-level CF defined by eq. (2.16):                             *)
(*     transverse CF:                            CT0                *)
(* One-loop CFs defined by eq. (2.17):                              *)
(*     transverse CF:                            CT1Full            *)    
(*     longitudinal CF:                          CL1Full            *)
(* Two-loop CFs defined by eq. (2.19):                              *)
(*     transverse CF,   coeff. of  beta_0 C_F:   CT2betaFull        *) 
(*                      coeff. of  C_F^2:        CT2PFull           *) 
(*                      coeff. of  C_F/N_c:      CT2NPFull          *) 
(*     longitudinal CF, coeff. of  beta_0 C_F:   CT2betaFull        *) 
(*                      coeff. of  C_F^2:        CT2PFull           *) 
(*                      coeff. of  C_F/N_c:      CT2NPFull          *)  
(* ---------------------------------------------------------------- *)
(* The results use generalized polylogarithms G defined by eqs.     *)
(* (4.12) and (4.13) in the paper, with                             *)
(*     GPL[{a1,...,an},x] = G(a_1,...,a_n; x).                      *)
(* Further, the files use the kinematic variables                   *)
(*     w = \omega defined by eq. (2.3),                             *)
(*     z          defined by eq. (2.11),                            *)
(* and                                                              *)
(*     L = ln(Q^2/\mu^2),                                           *)
(* where Q^2 is defined in eq. (2.2) and \mu is the factorization   *)
(* scale.                                                           *)
(* The file CoefficientFunctions.m provides a representation in     *)
(* terms of Li functions of low depth, optimized for fast numerical *)
(* evaluations in the Euclidean region (-1 < w < 1, -1 < z < 1). We *)
(* employ the G function notation for the Li functions to avoid     *)
(* ambiguities due to different conventions used in the literature. *)
(* The file CoefficientFunctions-FiltBasis.m uses a filtration      *)
(* basis with arguments z and w, which allows for easier analytical *)
(* continuations. The files contain functions rat[] and trans[] to  *)
(* separate transcendental functions from rational functions,       *)
(* these functions can just be set to Identity[].                   *)  
(* ---------------------------------------------------------------- *) 
(* For the numerical evaluation of the generalized polylogarithms   *)
(* one can, for example, use their implementation in Ginac,         *)
(* hep-ph/0410259, or the package FastGPL, 2112.04122. Here, we     *)
(* assume a function GPLNumEval has been defined to provide         *)
(* numerical evaluations through such a package.                    *)
(* ---------------------------------------------------------------- *) 
(* The following expressions are presented for the choice of the    *)
(* factorization scale L= Log[Q^2/\mu^2] = \Log[1/\omega]           *)
(* If a different scale is wanted, change the command               *)
(*     L -> Log[1/(ww + epsw*I)]                                    *)
(* to what is necessary.                                            *)
(* ---------------------------------------------------------------- *) 


(* select filtration basis for non-Euclidean region: *)
file = Get["CoefficientFunctions-FiltBasis.m"];

(* used for analytical continuation: *)
epsw = 1/10^8;

(* evaluate coefficient functions in non-Euclidean region, *)
(* for real values of x = z/w, see eq. (2.11), and w: *) 
NumEvalCF[xreal_?NumericQ, wreal_?NumericQ] := Block[{w,z,nfuncs},
  w = wreal + epsw*I;
  z = xreal*w;
  nfuncs = functions /. file /. g_GPL :> GPLNumEval[g];
  { CT0,
    CT1Full, CL1Full,
    CT2betaFull, CT2PFull, CT2NpFull,
    CL2betaFull, CL2PFull, CL2NpFull
  } /. file /. nfuncs /. {
      rat -> Identity,
      trans -> Identity,
      L -> Log[1/w]
    }
]

NumEvalCF[0.1234, -1.2345]

